Unveiling confinement in pure gauge SU(3): flux tubes, fields, and magnetic currents

A characteristic signature of quark confinement is the concentration of the chromoelectric field between a static quark-antiquark pair in a flux tube. However, the structure of this flux tube, and hence of the confining force, has not been completely understood. Here we perform new lattice measurements of field distributions on smeared Monte Carlo ensembles in SU(3) gauge theory. On the basis of these simulations we demonstrate that the confining force can be understood using the analogy with the basic principles of electromagnetism as elucidated by Maxwell. We derive a chromomagnetic Lorentz force density coupling the chromoelectric field to chromomagnetic currents and integrate this force density over the flux tube interior to obtain a Maxwell-like force that squeezes the flux tube in the transverse direction. We show that the strength of this transverse confining force is equal to the value of the string tension calculated numerically from the chromoelectric field on the midplane between the quarks, verifying the consistency of these two complementary pictures of confinement.

==> anc/CURL_E_vs_smearing_xl0.128_xt0.256_beta6.240.dat <==
# SMEARING	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
0.000000000000000000e+00 1.919156333860305430e-01 8.147635836999740644e-02
2.000000000000000000e+00 7.019174549091289350e-01 3.795126869514690512e-03
4.000000000000000000e+00 8.339996879909791216e-01 2.304497216986800458e-03
6.000000000000000000e+00 8.475472779386630240e-01 1.873601978286501199e-03
8.000000000000000000e+00 8.268729564952917999e-01 1.609933012948863576e-03
1.000000000000000000e+01 7.961026583257647671e-01 1.451191841978871069e-03
1.200000000000000000e+01 7.633753297409980876e-01 1.353837836443871293e-03
1.400000000000000000e+01 7.317947687758289410e-01 1.292069568875970709e-03
1.600000000000000000e+01 7.023848250357064282e-01 1.251426256345193047e-03
1.800000000000000000e+01 6.754671155080925748e-01 1.223017458049813428e-03
2.000000000000000000e+01 6.510291356827626608e-01 1.200556488036178936e-03
2.200000000000000000e+01 6.288802216110721544e-01 1.183998141206555688e-03
2.400000000000000000e+01 6.088070781374450569e-01 1.169764613372317351e-03
2.600000000000000000e+01 5.905949930436977802e-01 1.160543750177957722e-03
2.800000000000000000e+01 5.740580874260188260e-01 1.151258532279662893e-03
3.000000000000000000e+01 5.589976928162149195e-01 1.144469279493929475e-03
3.200000000000000000e+01 5.452533401792858392e-01 1.139128094248814151e-03
3.400000000000000000e+01 5.326654504302840154e-01 1.133322006383046194e-03
3.600000000000000000e+01 5.211216302919964294e-01 1.130219228120209153e-03
3.800000000000000000e+01 5.105106478255539981e-01 1.126388494520860328e-03
4.000000000000000000e+01 5.007352305794188219e-01 1.123715109496085766e-03
4.200000000000000000e+01 4.917022619631509217e-01 1.122023692209712280e-03
4.400000000000000000e+01 4.833341317231598100e-01 1.120019384689172320e-03
4.600000000000000000e+01 4.755722227503798027e-01 1.118883198828339413e-03
4.800000000000000000e+01 4.683638198348876180e-01 1.118030788915760519e-03
5.000000000000000000e+01 4.616500275116774410e-01 1.117256007536773788e-03
5.200000000000000000e+01 4.553862422451949721e-01 1.116829639164395628e-03
5.400000000000000000e+01 4.495362490911342102e-01 1.116971955589691166e-03
5.600000000000000000e+01 4.440660706441101890e-01 1.116951601693517634e-03
5.800000000000000000e+01 4.389425299506301004e-01 1.117140572603832595e-03
6.000000000000000000e+01 4.341368847387911956e-01 1.118384514793119202e-03
6.200000000000000000e+01 4.296223086443115013e-01 1.119129503331425541e-03
6.400000000000000000e+01 4.253595593138262410e-01 1.119776629266371710e-03
6.600000000000000000e+01 4.213674113927372566e-01 1.120470572054634928e-03
6.800000000000000000e+01 4.175755532205381315e-01 1.122341495054425195e-03
7.000000000000000000e+01 4.140207217290077790e-01 1.123228564905428845e-03
7.200000000000000000e+01 4.106386686883919945e-01 1.125702923978365516e-03
7.400000000000000000e+01 4.074760403526039299e-01 1.126320432597110793e-03
7.600000000000000000e+01 4.044635025991910049e-01 1.128912049081892775e-03
7.800000000000000000e+01 4.016073059754554642e-01 1.131177589531167076e-03
8.000000000000000000e+01 3.988979874605588782e-01 1.132781653988498361e-03
8.200000000000000000e+01 3.963219823592381008e-01 1.135644781848271561e-03
8.400000000000000000e+01 3.938868886004937009e-01 1.137257914624251577e-03
8.600000000000000000e+01 3.915905833655412560e-01 1.139439552834083319e-03
8.800000000000000000e+01 3.893803947598880044e-01 1.142489206089055331e-03
9.000000000000000000e+01 3.872771791835678545e-01 1.144593442834504916e-03
9.200000000000000000e+01 3.852949740409963852e-01 1.146971955592718554e-03
9.400000000000000000e+01 3.833925681055758150e-01 1.150475733583226695e-03
9.600000000000000000e+01 3.815946735439655901e-01 1.152391003650711683e-03
9.800000000000000000e+01 3.798625799024519245e-01 1.154697043039164999e-03
1.000000000000000000e+02 3.782081807747463831e-01 1.157851143598705081e-03
1.020000000000000000e+02 3.766459334630723466e-01 1.161062396933146322e-03
1.040000000000000000e+02 3.751518299866551387e-01 1.163712028648988686e-03
1.060000000000000000e+02 3.737064511332021111e-01 1.165809903270763380e-03
1.080000000000000000e+02 3.723351364015145548e-01 1.168697215391641814e-03
1.100000000000000000e+02 3.710309212568859150e-01 1.171565868768474758e-03
1.120000000000000000e+02 3.697894902277921725e-01 1.175542891450471724e-03
1.140000000000000000e+02 3.685824977490863574e-01 1.177572153660692454e-03
1.160000000000000000e+02 3.674314844150152193e-01 1.180924024261312006e-03
1.180000000000000000e+02 3.663393725399192169e-01 1.183830330210316854e-03
1.200000000000000000e+02 3.652954558858879652e-01 1.187533497537414861e-03
1.220000000000000000e+02 3.642742787830964279e-01 1.190479739323659514e-03
1.240000000000000000e+02 3.633272055353705676e-01 1.193156485552379891e-03
1.260000000000000000e+02 3.624030084657320905e-01 1.196719989800199002e-03
1.280000000000000000e+02 3.615112725246524827e-01 1.200243390369577084e-03
1.300000000000000000e+02 3.606726471419892111e-01 1.203079739908950209e-03
1.320000000000000000e+02 3.598606978062472983e-01 1.207263275130335484e-03
1.340000000000000000e+02 3.590733357172239959e-01 1.209042674917547430e-03
1.360000000000000000e+02 3.583253601983640291e-01 1.212513868214651781e-03
1.380000000000000000e+02 3.575993034370160140e-01 1.216293916377886135e-03
1.400000000000000000e+02 3.569077172001713927e-01 1.218514132284743675e-03
1.420000000000000000e+02 3.562519121705862157e-01 1.222028367463578666e-03
1.440000000000000000e+02 3.556120563811354662e-01 1.225835432616754041e-03
1.460000000000000000e+02 3.550004355509184806e-01 1.228811067119957605e-03
1.480000000000000000e+02 3.544143029070775941e-01 1.231912608433126735e-03
1.500000000000000000e+02 3.538547225829474785e-01 1.234786704745395591e-03
1.520000000000000000e+02 3.533107374173874438e-01 1.238556339527389309e-03
1.540000000000000000e+02 3.527819957459277789e-01 1.240603670492016137e-03
1.560000000000000000e+02 3.523040577339165424e-01 1.244581776878025264e-03
1.580000000000000000e+02 3.518103765669103322e-01 1.247815271832641024e-03
1.600000000000000000e+02 3.513452427338017436e-01 1.250633194200017088e-03
1.620000000000000000e+02 3.509088399109917544e-01 1.253684487372566702e-03
1.640000000000000000e+02 3.504842463922001050e-01 1.256646441146778113e-03
1.660000000000000000e+02 3.500865900989528212e-01 1.260286340786734120e-03
1.680000000000000000e+02 3.496866540618047137e-01 1.263717307852315610e-03
1.700000000000000000e+02 3.493112493061491519e-01 1.266359392295564844e-03
1.720000000000000000e+02 3.489360199378948035e-01 1.270215795041490644e-03
1.740000000000000000e+02 3.486124763278714567e-01 1.273329775424585563e-03
1.760000000000000000e+02 3.482710648250965102e-01 1.275813737404726247e-03
1.780000000000000000e+02 3.479425080131545167e-01 1.279736560069608597e-03
1.800000000000000000e+02 3.476634148680799452e-01 1.282620524266596222e-03
1.820000000000000000e+02 3.473432617113454413e-01 1.285878523064292248e-03
1.840000000000000000e+02 3.470757108565674653e-01 1.287984894424259747e-03
1.860000000000000000e+02 3.468043340767242855e-01 1.292383570828750834e-03
1.880000000000000000e+02 3.465392732146388988e-01 1.295429953048999163e-03
1.900000000000000000e+02 3.462788839700389198e-01 1.298043571413644726e-03
1.920000000000000000e+02 3.460516633758573546e-01 1.302269693554362808e-03
1.940000000000000000e+02 3.458283289143416206e-01 1.304663503183356270e-03
1.960000000000000000e+02 3.456068535155732424e-01 1.307635949424225570e-03
1.980000000000000000e+02 3.453984947100527392e-01 1.310292636001355107e-03
2.000000000000000000e+02 3.451886528706989976e-01 1.314479643761933209e-03
2.020000000000000000e+02 3.450023931956211487e-01 1.316825938083759960e-03
2.040000000000000000e+02 3.448173647646942674e-01 1.319598619763603670e-03
2.060000000000000000e+02 3.446333071671409676e-01 1.322845965736142975e-03
2.080000000000000000e+02 3.444745791413328928e-01 1.325441427171292381e-03
2.100000000000000000e+02 3.443022224888894756e-01 1.328450547075655077e-03
2.120000000000000000e+02 3.441501919966724610e-01 1.332064378656293378e-03
2.140000000000000000e+02 3.440060023265844036e-01 1.334292022582915082e-03
2.160000000000000000e+02 3.438674181694123533e-01 1.337486516750815025e-03
2.180000000000000000e+02 3.437287826554027426e-01 1.340007854673596699e-03
2.200000000000000000e+02 3.436035075811688655e-01 1.343541666218994865e-03
2.220000000000000000e+02 3.434887104296773797e-01 1.346715914573906690e-03
2.240000000000000000e+02 3.433712186291216772e-01 1.348797649008317678e-03
2.260000000000000000e+02 3.432488047882570337e-01 1.351759105218646633e-03
2.280000000000000000e+02 3.431458853577297741e-01 1.354256506962428930e-03
2.300000000000000000e+02 3.430428976555479625e-01 1.357290488205702139e-03
2.320000000000000000e+02 3.429496519719933967e-01 1.360188375818130761e-03
2.340000000000000000e+02 3.428716434044067340e-01 1.364707397145554233e-03
2.360000000000000000e+02 3.427790933540083573e-01 1.366466369780185630e-03
2.380000000000000000e+02 3.427136238411644942e-01 1.368977319334709888e-03
2.400000000000000000e+02 3.426319974020671788e-01 1.371561659973250403e-03
2.420000000000000000e+02 3.425507436540118911e-01 1.373527662804260949e-03
2.440000000000000000e+02 3.424902855372420896e-01 1.377910637720940277e-03
2.460000000000000000e+02 3.424272785089615967e-01 1.379577268364551171e-03
2.480000000000000000e+02 3.423742660473284016e-01 1.381885509618351873e-03
2.500000000000000000e+02 3.423183035225042525e-01 1.385396187978710399e-03
2.520000000000000000e+02 3.422653473765498444e-01 1.387736272035674243e-03
2.540000000000000000e+02 3.422094997647232573e-01 1.390495822265290417e-03
2.560000000000000000e+02 3.421650202299059140e-01 1.393336875310569913e-03
2.580000000000000000e+02 3.421486009478710844e-01 1.396052151465907365e-03
2.600000000000000000e+02 3.420987130529157816e-01 1.398620445987822352e-03
2.620000000000000000e+02 3.420580961734571712e-01 1.400270086600052550e-03
2.640000000000000000e+02 3.420332837621371525e-01 1.403270880902822339e-03
2.660000000000000000e+02 3.419952760012472393e-01 1.406330195701206232e-03
2.680000000000000000e+02 3.419808865264667430e-01 1.408834087751685560e-03
2.700000000000000000e+02 3.419475070747315937e-01 1.410979042347691248e-03
2.720000000000000000e+02 3.419105636765583101e-01 1.413770791521085394e-03
2.740000000000000000e+02 3.419272305281638169e-01 1.415976918730619790e-03
2.760000000000000000e+02 3.418940561749510554e-01 1.418528267514564600e-03
2.780000000000000000e+02 3.418675504421315181e-01 1.421202275649281928e-03
2.800000000000000000e+02 3.418765721437498906e-01 1.423178568541614815e-03
2.820000000000000000e+02 3.418618840455323049e-01 1.426365984520301406e-03
2.840000000000000000e+02 3.418738914476120438e-01 1.428394472388260167e-03
2.860000000000000000e+02 3.418587120391954892e-01 1.431122977296032462e-03
2.880000000000000000e+02 3.418547996389960097e-01 1.432787494073596525e-03
2.900000000000000000e+02 3.418573089154413047e-01 1.435543323250575024e-03
2.920000000000000000e+02 3.418657067282196427e-01 1.438603928585829427e-03
2.940000000000000000e+02 3.418601611038338817e-01 1.440282880708155903e-03
2.960000000000000000e+02 3.418691800706524231e-01 1.443028674087965847e-03
2.980000000000000000e+02 3.418720780135030557e-01 1.444549920666857038e-03
3.000000000000000000e+02 3.418624399117252688e-01 1.447567761709584377e-03
3.020000000000000000e+02 3.418884205602458759e-01 1.449599406893328909e-03
3.040000000000000000e+02 3.419140626386977799e-01 1.451054347269531072e-03
3.060000000000000000e+02 3.419235389202408548e-01 1.454794000474711338e-03
3.080000000000000000e+02 3.419350170750930507e-01 1.456032341554626712e-03
3.100000000000000000e+02 3.419577612109360731e-01 1.458502345490235788e-03
3.120000000000000000e+02 3.419794874979999455e-01 1.462011975194085246e-03
3.140000000000000000e+02 3.419808782670782366e-01 1.462937372302349198e-03
3.160000000000000000e+02 3.420076418669793505e-01 1.464212423131152404e-03
3.180000000000000000e+02 3.420390193459243444e-01 1.466991602910090947e-03
3.200000000000000000e+02 3.420550974414273693e-01 1.469533838297506579e-03
3.220000000000000000e+02 3.420763868465425683e-01 1.471635997339815769e-03
3.240000000000000000e+02 3.421147620237277587e-01 1.472834370607613731e-03
3.260000000000000000e+02 3.421286683452021693e-01 1.477172430377907478e-03
3.280000000000000000e+02 3.421895055280187448e-01 1.478107739043737871e-03
3.300000000000000000e+02 3.421940808000975554e-01 1.479637030728652054e-03
3.320000000000000000e+02 3.422347926388183970e-01 1.481775584223871383e-03
3.340000000000000000e+02 3.422523282455401383e-01 1.483540220955437963e-03
3.360000000000000000e+02 3.422809906098444599e-01 1.486035500056662661e-03
3.380000000000000000e+02 3.423189380969163809e-01 1.488425830993066711e-03
3.400000000000000000e+02 3.423624954380418695e-01 1.490287013265841412e-03
3.420000000000000000e+02 3.423946101354580773e-01 1.492257580133216728e-03
3.440000000000000000e+02 3.424318536883520503e-01 1.494264952309506348e-03
3.460000000000000000e+02 3.424638777808091672e-01 1.496144600812476409e-03
3.480000000000000000e+02 3.425015672280371515e-01 1.498435948555327819e-03
3.500000000000000000e+02 3.425396103962889960e-01 1.499779993374510817e-03
3.520000000000000000e+02 3.425827978026374510e-01 1.501972123432078650e-03
3.540000000000000000e+02 3.426271430279196339e-01 1.503546629675749828e-03
3.560000000000000000e+02 3.426667657219379381e-01 1.505756265544707772e-03
3.580000000000000000e+02 3.427019130692982585e-01 1.506981470375438588e-03
3.600000000000000000e+02 3.427485140113089579e-01 1.509373299057227818e-03
3.620000000000000000e+02 3.427882088318074394e-01 1.510969439716214205e-03
3.640000000000000000e+02 3.428239492576106717e-01 1.513534493436366609e-03
3.660000000000000000e+02 3.428707566679714547e-01 1.514773472927935386e-03
3.680000000000000000e+02 3.429150485873959098e-01 1.516997223807243752e-03
3.700000000000000000e+02 3.429654242712012469e-01 1.518699941869313969e-03
3.720000000000000000e+02 3.430057055778890085e-01 1.519412265466767858e-03
3.740000000000000000e+02 3.430423047989658580e-01 1.521248634079745525e-03
3.760000000000000000e+02 3.431086963023900482e-01 1.524093422736877857e-03
3.780000000000000000e+02 3.431409629244104309e-01 1.525319566463040561e-03
3.800000000000000000e+02 3.431819515159618139e-01 1.528009676769844036e-03
3.820000000000000000e+02 3.432540748243784745e-01 1.529806941666223170e-03
3.840000000000000000e+02 3.432976444630214674e-01 1.530344418579742587e-03
3.860000000000000000e+02 3.433381921222043998e-01 1.533383925321192857e-03
3.880000000000000000e+02 3.433868695794800030e-01 1.534038031287353505e-03
3.900000000000000000e+02 3.434520241511811456e-01 1.535703721945684032e-03
3.920000000000000000e+02 3.434973513862181194e-01 1.537420872623326959e-03
3.940000000000000000e+02 3.435377844874534792e-01 1.540020419517948175e-03
3.960000000000000000e+02 3.435959160553485603e-01 1.540762321568379554e-03
3.980000000000000000e+02 3.436448475207090070e-01 1.541285266608768793e-03
4.000000000000000000e+02 3.436908911971479630e-01 1.544268579178529038e-03
4.020000000000000000e+02 3.437390986660344705e-01 1.545439998630851203e-03
4.040000000000000000e+02 3.437768755292252565e-01 1.547596455848993142e-03
4.060000000000000000e+02 3.438426473271103401e-01 1.548979872221249894e-03
4.080000000000000000e+02 3.438909539167799845e-01 1.550645388072991078e-03
4.100000000000000000e+02 3.439654222027981878e-01 1.552295094387444669e-03
4.120000000000000000e+02 3.440157656258113761e-01 1.554247180170665200e-03
4.140000000000000000e+02 3.440727364655173925e-01 1.556024613557493693e-03
4.160000000000000000e+02 3.441187901943056349e-01 1.556090431017703940e-03
4.180000000000000000e+02 3.441600667615871134e-01 1.557799070459589888e-03
4.200000000000000000e+02 3.442238526164456691e-01 1.559725437374519718e-03
4.220000000000000000e+02 3.442685340450704068e-01 1.562300283850290685e-03
4.240000000000000000e+02 3.443394650460660511e-01 1.563926442962264296e-03
4.260000000000000000e+02 3.443869160183908873e-01 1.564043548500030755e-03
4.280000000000000000e+02 3.444418167522866892e-01 1.564983914491002281e-03
4.300000000000000000e+02 3.444819116554443950e-01 1.567252231109053217e-03
4.320000000000000000e+02 3.445554701441640444e-01 1.568173936254719115e-03
4.340000000000000000e+02 3.446105416042278824e-01 1.569425479904054807e-03
4.360000000000000000e+02 3.446737130498563340e-01 1.572056037282011523e-03
4.380000000000000000e+02 3.447196910989469565e-01 1.573402783645467965e-03
4.400000000000000000e+02 3.447674623944961825e-01 1.574524235942223547e-03
4.420000000000000000e+02 3.448209300141709677e-01 1.575903786640481079e-03
4.440000000000000000e+02 3.448876704665446713e-01 1.577331834304755015e-03
4.460000000000000000e+02 3.449397833361885213e-01 1.577704224162922468e-03
4.480000000000000000e+02 3.449981816952652491e-01 1.579679917108898438e-03
4.500000000000000000e+02 3.450451461907664830e-01 1.580886566065528966e-03
4.520000000000000000e+02 3.451162467157842806e-01 1.583091098014681453e-03
4.540000000000000000e+02 3.451664504704775593e-01 1.584012138826705217e-03
4.560000000000000000e+02 3.452166168468782104e-01 1.585305665438899040e-03
4.580000000000000000e+02 3.452675102760391357e-01 1.586042913874909088e-03
4.600000000000000000e+02 3.453049305469946262e-01 1.588075562747781741e-03
4.620000000000000000e+02 3.453923478638082356e-01 1.589147011758780320e-03
4.640000000000000000e+02 3.454452197675465519e-01 1.590309384237432490e-03
4.660000000000000000e+02 3.454899372281474146e-01 1.591433955130330249e-03
4.680000000000000000e+02 3.455616247548284337e-01 1.593428312955557334e-03
4.700000000000000000e+02 3.456155900251267066e-01 1.594991166047074341e-03
4.720000000000000000e+02 3.456592639298186609e-01 1.596076680638851795e-03
4.740000000000000000e+02 3.457294261415188585e-01 1.597462571683260207e-03
4.760000000000000000e+02 3.457901307428352666e-01 1.597408449475067656e-03
4.780000000000000000e+02 3.458318109320053790e-01 1.600205283392949025e-03
4.800000000000000000e+02 3.458896142217981473e-01 1.599951485530990043e-03
4.820000000000000000e+02 3.459514198893328119e-01 1.600910114209863882e-03
4.840000000000000000e+02 3.460083471750730610e-01 1.602406078290439032e-03
4.860000000000000000e+02 3.460847306643556887e-01 1.603254081529068356e-03
4.880000000000000000e+02 3.461317917182565873e-01 1.605690850451204580e-03
4.900000000000000000e+02 3.461957745315921153e-01 1.606033995160437980e-03
4.920000000000000000e+02 3.462361244741432587e-01 1.606579355772047796e-03
4.940000000000000000e+02 3.462890798946728910e-01 1.609189702310886982e-03
4.960000000000000000e+02 3.463421022133556515e-01 1.610504890337413402e-03
4.980000000000000000e+02 3.464187611634811925e-01 1.609762514390649041e-03
5.000000000000000000e+02 3.464698331516974927e-01 1.612025299912117279e-03


==> anc/CURL_E_vs_smearing_xl0.128_xt0.256_beta6.544.dat <==
# SMEARING	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
0.000000000000000000e+00 1.599800343924757229e+00 2.498475180492647496e+00
1.000000000000000000e+00 1.438499349726893861e-01 9.932332681537418828e-02
2.000000000000000000e+00 3.938394129833250323e-01 3.766485392305735092e-02
3.000000000000000000e+00 5.492294211694376260e-01 2.237316018788891581e-02
4.000000000000000000e+00 6.508119235839637806e-01 1.585252483811042806e-02
5.000000000000000000e+00 7.172889909325631530e-01 1.245360839780853233e-02
6.000000000000000000e+00 7.619904201488786333e-01 1.043147647879452168e-02
7.000000000000000000e+00 7.916639607525994826e-01 9.105572702776653857e-03
8.000000000000000000e+00 8.113634974845682635e-01 8.174657377490412297e-03
9.000000000000000000e+00 8.242053739687713598e-01 7.474200057128997134e-03
1.000000000000000000e+01 8.318277367124552457e-01 6.950955274044458981e-03
1.100000000000000000e+01 8.360143633801894181e-01 6.513886838644885290e-03
1.200000000000000000e+01 8.373037030393232216e-01 6.169543555874204728e-03
1.300000000000000000e+01 8.365114526550202489e-01 5.870886643388683115e-03
1.400000000000000000e+01 8.339608699756192456e-01 5.629594982582687007e-03
1.500000000000000000e+01 8.301808918498950751e-01 5.408106320696068857e-03
1.600000000000000000e+01 8.253515395426819223e-01 5.222431447003319377e-03
1.700000000000000000e+01 8.197079777088779329e-01 5.056071356433822217e-03
1.800000000000000000e+01 8.133914438030408478e-01 4.903571846478306517e-03
1.900000000000000000e+01 8.066121870545427397e-01 4.769679348926136007e-03
2.000000000000000000e+01 7.995293263490259594e-01 4.646031621921108481e-03
2.100000000000000000e+01 7.920974648922441963e-01 4.529868169550812021e-03
2.200000000000000000e+01 7.845716302833650735e-01 4.427487402024463982e-03
2.300000000000000000e+01 7.768550442083788088e-01 4.333630869672092795e-03
2.400000000000000000e+01 7.691844077715824790e-01 4.245508030610908173e-03
2.500000000000000000e+01 7.613938649901609290e-01 4.163305462000606132e-03
2.600000000000000000e+01 7.536197731133597033e-01 4.085059061630957541e-03
2.700000000000000000e+01 7.459056225876182777e-01 4.013315404170263168e-03
2.800000000000000000e+01 7.382074589743925497e-01 3.950725835742621359e-03
2.900000000000000000e+01 7.305771688261855079e-01 3.885299858345191842e-03
3.000000000000000000e+01 7.231175425082571051e-01 3.828089842121889380e-03
3.100000000000000000e+01 7.157927376772951211e-01 3.769646600179461446e-03
3.200000000000000000e+01 7.085019450037919331e-01 3.720169634192914496e-03
3.300000000000000000e+01 7.013409703826607444e-01 3.667693329086484273e-03
3.400000000000000000e+01 6.942387398027041190e-01 3.628952473445717919e-03
3.500000000000000000e+01 6.873785891720340935e-01 3.584370132017697906e-03
3.600000000000000000e+01 6.806352291995922954e-01 3.540565582649780711e-03
3.700000000000000000e+01 6.739364562112785118e-01 3.504739042916869916e-03
3.800000000000000000e+01 6.674679566332346603e-01 3.466820913136706671e-03
3.900000000000000000e+01 6.610640900705089251e-01 3.432390923785165991e-03
4.000000000000000000e+01 6.548826062770647383e-01 3.401289581186553793e-03
4.100000000000000000e+01 6.487481930341815195e-01 3.375711576441091030e-03
4.200000000000000000e+01 6.427639415946369006e-01 3.345851469493290112e-03
4.300000000000000000e+01 6.368901177263790458e-01 3.316682982526748813e-03
4.400000000000000000e+01 6.311651766145087716e-01 3.295681847993332195e-03
4.500000000000000000e+01 6.255969833477563746e-01 3.269169585440951948e-03
4.600000000000000000e+01 6.200462078037686231e-01 3.246015802488354078e-03
4.700000000000000000e+01 6.146734764887389346e-01 3.226995558775471069e-03
4.800000000000000000e+01 6.094832695101405351e-01 3.204665883306627699e-03
4.900000000000000000e+01 6.043140979257046741e-01 3.188062330520134453e-03
5.000000000000000000e+01 5.992348160434637361e-01 3.172931668633006529e-03
5.100000000000000000e+01 5.943444015928553981e-01 3.156212980977928483e-03
5.200000000000000000e+01 5.896006641253151992e-01 3.140275767374531637e-03
5.300000000000000000e+01 5.849202672899697086e-01 3.123032663444671574e-03
5.400000000000000000e+01 5.802330077015626086e-01 3.108746859801498133e-03
5.500000000000000000e+01 5.757080786914920978e-01 3.100396951656400873e-03
5.600000000000000000e+01 5.712865863263969501e-01 3.083739448033493390e-03
5.700000000000000000e+01 5.670906177970820305e-01 3.073740080132897866e-03
5.800000000000000000e+01 5.627976829412325577e-01 3.062177284238379923e-03
5.900000000000000000e+01 5.586556838724733298e-01 3.051933745437108471e-03
6.000000000000000000e+01 5.546292469236981937e-01 3.042832347007565566e-03
6.100000000000000000e+01 5.506390671379000068e-01 3.031182221850602879e-03
6.200000000000000000e+01 5.467987056889289654e-01 3.023948995885159755e-03
6.300000000000000000e+01 5.429056965374842170e-01 3.015613032564429339e-03
6.400000000000000000e+01 5.392235455250473652e-01 3.012197989080451967e-03
6.500000000000000000e+01 5.354803494916874351e-01 2.998433781038616162e-03
6.600000000000000000e+01 5.319370323350918195e-01 2.991971347418322796e-03
6.700000000000000000e+01 5.284663432659002513e-01 2.988994083366995191e-03
6.800000000000000000e+01 5.249081348527951940e-01 2.983685425960890935e-03
6.900000000000000000e+01 5.215930346599870759e-01 2.978859061158272824e-03
7.000000000000000000e+01 5.182492077421403387e-01 2.972483889577767074e-03
7.100000000000000000e+01 5.149998102836522706e-01 2.967874991816204806e-03
7.200000000000000000e+01 5.117865052176113760e-01 2.961201378472376380e-03
7.300000000000000000e+01 5.086644510018211163e-01 2.960675153504800303e-03
7.400000000000000000e+01 5.056431029517294284e-01 2.956841079918652842e-03
7.500000000000000000e+01 5.026078235547423168e-01 2.951621557865179591e-03
7.600000000000000000e+01 4.996504989962376464e-01 2.947939024726756781e-03
7.700000000000000000e+01 4.967516144879036144e-01 2.941855368414626228e-03
7.800000000000000000e+01 4.938940419587042885e-01 2.941569060850057413e-03
7.900000000000000000e+01 4.911473021933781546e-01 2.936380300650264386e-03
8.000000000000000000e+01 4.884013380844094976e-01 2.936865840621133775e-03
8.100000000000000000e+01 4.856987557016566592e-01 2.931452392178269650e-03
8.200000000000000000e+01 4.830533513958804037e-01 2.930660151601354162e-03
8.300000000000000000e+01 4.804569016310532015e-01 2.925817502274796669e-03
8.400000000000000000e+01 4.778760242997024399e-01 2.925791207348512127e-03
8.500000000000000000e+01 4.753752382183484282e-01 2.922925933655823490e-03
8.600000000000000000e+01 4.729810955534228256e-01 2.923584346610819812e-03
8.700000000000000000e+01 4.705058801920576905e-01 2.920761656606918593e-03
8.800000000000000000e+01 4.681832081919410915e-01 2.916623305882650070e-03
8.900000000000000000e+01 4.657963183550237196e-01 2.919373129866130716e-03
9.000000000000000000e+01 4.635225665271022755e-01 2.915878731572861104e-03
9.100000000000000000e+01 4.612545472889071352e-01 2.918819107105916164e-03
9.200000000000000000e+01 4.590566677869418744e-01 2.914173496164238538e-03
9.300000000000000000e+01 4.568723735847859402e-01 2.916485379725981472e-03
9.400000000000000000e+01 4.547139701361658792e-01 2.912827763673785011e-03
9.500000000000000000e+01 4.525882083491487573e-01 2.913436852894512111e-03
9.600000000000000000e+01 4.505690112052022078e-01 2.914047699837398874e-03
9.700000000000000000e+01 4.485597669540654087e-01 2.913460856892139371e-03
9.800000000000000000e+01 4.465039768771948969e-01 2.912346974180807756e-03
9.900000000000000000e+01 4.445970132713912837e-01 2.912360815096885942e-03
1.000000000000000000e+02 4.425467170023745234e-01 2.910393448824685151e-03


==> anc/CURL_E_vs_smearing_xl0.128_xt0.256_beta6.769.dat <==
# SMEARING	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
0.000000000000000000e+00 5.876007739803887375e+01 7.844133684514257254e+01
2.000000000000000000e+00 -6.726987709044032759e-02 3.972949299231795517e-01
4.000000000000000000e+00 4.218269887130139395e-01 1.429613287411907463e-01
6.000000000000000000e+00 6.035145322843719073e-01 8.350173082207823505e-02
8.000000000000000000e+00 7.033243885736076839e-01 5.824138099631576831e-02
1.000000000000000000e+01 7.648173806226112870e-01 4.453725042484273089e-02
1.200000000000000000e+01 8.044957113212926059e-01 3.633345959942700654e-02
1.400000000000000000e+01 8.304102948517569915e-01 3.115975890228150219e-02
1.600000000000000000e+01 8.443279890984438651e-01 2.767233050982997877e-02
1.800000000000000000e+01 8.515319097511655499e-01 2.528491272126420775e-02
2.000000000000000000e+01 8.543043593843234751e-01 2.348725461658070224e-02
2.200000000000000000e+01 8.533162462938564952e-01 2.209147728273973266e-02
2.400000000000000000e+01 8.485646537271620549e-01 2.094938954767234379e-02
2.600000000000000000e+01 8.434012892149893581e-01 2.002970744173156181e-02
2.800000000000000000e+01 8.359323079959480873e-01 1.927826158098903606e-02
3.000000000000000000e+01 8.286120184084920792e-01 1.859871706779280334e-02
3.200000000000000000e+01 8.203548714429469424e-01 1.801964111133951343e-02
3.400000000000000000e+01 8.116816104443160818e-01 1.753961286032870714e-02
3.600000000000000000e+01 8.016941506826013031e-01 1.711148504590833883e-02
3.800000000000000000e+01 7.921062423165661226e-01 1.670822595350387671e-02
4.000000000000000000e+01 7.832468362415354601e-01 1.638548518457864922e-02
4.200000000000000000e+01 7.732004627802951946e-01 1.606666854330535479e-02
4.400000000000000000e+01 7.641218701529627344e-01 1.577416202000800002e-02
4.600000000000000000e+01 7.546523884105664770e-01 1.551226411989296665e-02
4.800000000000000000e+01 7.446100717978173522e-01 1.528593386133401781e-02
5.000000000000000000e+01 7.356091227844689939e-01 1.506556999522140963e-02
5.200000000000000000e+01 7.259454913345206872e-01 1.486762713677586625e-02
5.400000000000000000e+01 7.170207508659195428e-01 1.471050039914442373e-02
5.600000000000000000e+01 7.077353643463805133e-01 1.450856138440774837e-02
5.800000000000000000e+01 6.988612885998102264e-01 1.436634132544634471e-02
6.000000000000000000e+01 6.907428492485118143e-01 1.423717364594930153e-02
6.200000000000000000e+01 6.824432904162469615e-01 1.406898793949394773e-02
6.400000000000000000e+01 6.734722576939649041e-01 1.395341867553922914e-02
6.600000000000000000e+01 6.655949832149395951e-01 1.384334425625960777e-02
6.800000000000000000e+01 6.577477709936481176e-01 1.375001861150687218e-02
7.000000000000000000e+01 6.497915373882801049e-01 1.364136029620146434e-02
7.200000000000000000e+01 6.428610382590927985e-01 1.356915309579655692e-02
7.400000000000000000e+01 6.355858865824336457e-01 1.345762186149422092e-02
7.600000000000000000e+01 6.280985611153603321e-01 1.337237934327128140e-02
7.800000000000000000e+01 6.208484687455261275e-01 1.330178393530427605e-02
8.000000000000000000e+01 6.140484847025957649e-01 1.322201930181688377e-02
8.200000000000000000e+01 6.076667025460410487e-01 1.315208322716515492e-02
8.400000000000000000e+01 6.009033980583070589e-01 1.309166706956282206e-02
8.600000000000000000e+01 5.944057860928234627e-01 1.302510494026611759e-02
8.800000000000000000e+01 5.881898761393701269e-01 1.296667007259376739e-02
9.000000000000000000e+01 5.820469741332192637e-01 1.289837399973089126e-02
9.200000000000000000e+01 5.762928937756898184e-01 1.283799666121880276e-02
9.400000000000000000e+01 5.705792146950158239e-01 1.279925236064574298e-02
9.600000000000000000e+01 5.647446814740456622e-01 1.276277182628061425e-02
9.800000000000000000e+01 5.595962935694296370e-01 1.269005361415006389e-02
1.000000000000000000e+02 5.536985369677888125e-01 1.267206583620415251e-02
1.020000000000000000e+02 5.489609375313854178e-01 1.263801487094255195e-02
1.040000000000000000e+02 5.439108003185687545e-01 1.258584285183612060e-02
1.060000000000000000e+02 5.387255861058442008e-01 1.252377275840427240e-02
1.080000000000000000e+02 5.338731648042437383e-01 1.250480240384782560e-02
1.100000000000000000e+02 5.294179316111249367e-01 1.244589146474454552e-02
1.120000000000000000e+02 5.243442898123998885e-01 1.241562821081488091e-02
1.140000000000000000e+02 5.202126821705379545e-01 1.240919710616356086e-02
1.160000000000000000e+02 5.155535116805588514e-01 1.236168393939973340e-02
1.180000000000000000e+02 5.113031069242022220e-01 1.233706119853856219e-02
1.200000000000000000e+02 5.066724916031738468e-01 1.230501990508459965e-02
1.220000000000000000e+02 5.026915511464049580e-01 1.228018620156377978e-02
1.240000000000000000e+02 4.988895058193547061e-01 1.227763173068507040e-02
1.260000000000000000e+02 4.949054913568838865e-01 1.224539991707381328e-02
1.280000000000000000e+02 4.909173213673300729e-01 1.220718188270621118e-02
1.300000000000000000e+02 4.867041963537596660e-01 1.220131027978299185e-02
1.320000000000000000e+02 4.837138915746783674e-01 1.217918666542643948e-02
1.340000000000000000e+02 4.805339812100526409e-01 1.216980312770602271e-02
1.360000000000000000e+02 4.765497212046574949e-01 1.212755074166448413e-02
1.380000000000000000e+02 4.733436411049783410e-01 1.212202652736326519e-02
1.400000000000000000e+02 4.694676686220642381e-01 1.211801286878362409e-02
1.420000000000000000e+02 4.666792120230420227e-01 1.208416272830581568e-02
1.440000000000000000e+02 4.632731919460508219e-01 1.204255649666493601e-02
1.460000000000000000e+02 4.602019193854847701e-01 1.207297521231955918e-02
1.480000000000000000e+02 4.566337668524365068e-01 1.204837885958919171e-02
1.500000000000000000e+02 4.535072239817493078e-01 1.205562706591132432e-02
1.520000000000000000e+02 4.509430952983812801e-01 1.205668572401547359e-02
1.540000000000000000e+02 4.477834328843460776e-01 1.203905859455310298e-02
1.560000000000000000e+02 4.448855403987976853e-01 1.200080083682522440e-02
1.580000000000000000e+02 4.423289927520180909e-01 1.199934297078188682e-02
1.600000000000000000e+02 4.398681909394437373e-01 1.198734328569564349e-02
1.620000000000000000e+02 4.368512418020865096e-01 1.196310134622390400e-02
1.640000000000000000e+02 4.342135542258702130e-01 1.198741548617162679e-02
1.660000000000000000e+02 4.315614485801114730e-01 1.196608176411299851e-02
1.680000000000000000e+02 4.289210277156326745e-01 1.196211672026373761e-02
1.700000000000000000e+02 4.262102922181335019e-01 1.196289139328502761e-02
1.720000000000000000e+02 4.242156328768874607e-01 1.195301819368257447e-02
1.740000000000000000e+02 4.217695344511329658e-01 1.193356759846732860e-02
1.760000000000000000e+02 4.197130747479299040e-01 1.194703065125163159e-02
1.780000000000000000e+02 4.169735418641405955e-01 1.192338387131600293e-02
1.800000000000000000e+02 4.148665407792644366e-01 1.193008254797153778e-02
1.820000000000000000e+02 4.126860971853741344e-01 1.192335455820347188e-02
1.840000000000000000e+02 4.102695330112432481e-01 1.192585215699120543e-02
1.860000000000000000e+02 4.084429341023046445e-01 1.193300010539311354e-02
1.880000000000000000e+02 4.059044915490531147e-01 1.193098147340674979e-02
1.900000000000000000e+02 4.038205351511885421e-01 1.192559685441230491e-02
1.920000000000000000e+02 4.018371186706208298e-01 1.192783648793454242e-02
1.940000000000000000e+02 3.999141924881148280e-01 1.191582915402109380e-02
1.960000000000000000e+02 3.977660402612582802e-01 1.191564881979389513e-02
1.980000000000000000e+02 3.958945413519515122e-01 1.191717130593182399e-02
2.000000000000000000e+02 3.937430594054634470e-01 1.193164788691164838e-02
2.020000000000000000e+02 3.917591578812616437e-01 1.191393508721164292e-02
2.040000000000000000e+02 3.900099877223654476e-01 1.192151966884779507e-02
2.060000000000000000e+02 3.882113294753058441e-01 1.193207299503958908e-02
2.080000000000000000e+02 3.863212510067818295e-01 1.191860193023217863e-02
2.100000000000000000e+02 3.845979368262326115e-01 1.194415248775383860e-02
2.120000000000000000e+02 3.829460595867897332e-01 1.193345083135524329e-02
2.140000000000000000e+02 3.810805138566114025e-01 1.192099055597726533e-02
2.160000000000000000e+02 3.795985014507234356e-01 1.194154232955955790e-02
2.180000000000000000e+02 3.778067145997184295e-01 1.192983174019334770e-02
2.200000000000000000e+02 3.759228271873588101e-01 1.195274410946443530e-02
2.220000000000000000e+02 3.741774410527115013e-01 1.195212220888026977e-02
2.240000000000000000e+02 3.729648595804295752e-01 1.194941864294039001e-02
2.260000000000000000e+02 3.712785945033200141e-01 1.196818071474717131e-02
2.280000000000000000e+02 3.697581112471128306e-01 1.195990551826175974e-02
2.300000000000000000e+02 3.678585576606892005e-01 1.197149453884979904e-02
2.320000000000000000e+02 3.662738260710219351e-01 1.198363803252513841e-02
2.340000000000000000e+02 3.650855048278447978e-01 1.196466010909560951e-02
2.360000000000000000e+02 3.634092320760199946e-01 1.198424792082820184e-02
2.380000000000000000e+02 3.624565087492971904e-01 1.201336100443460564e-02
2.400000000000000000e+02 3.607827789477249802e-01 1.200823098721921084e-02
2.420000000000000000e+02 3.594925712567281217e-01 1.199494214855911442e-02
2.440000000000000000e+02 3.579309755665062154e-01 1.201490000164528484e-02
2.460000000000000000e+02 3.565612094886653205e-01 1.199696456961942860e-02
2.480000000000000000e+02 3.554111107378614132e-01 1.201147244671174098e-02
2.500000000000000000e+02 3.538254170633752804e-01 1.201757508739910441e-02
2.520000000000000000e+02 3.525409091515480653e-01 1.203521772547219530e-02
2.540000000000000000e+02 3.509840685687075634e-01 1.203245540820824938e-02
2.560000000000000000e+02 3.500840734522805975e-01 1.202547220135402259e-02
2.580000000000000000e+02 3.488022630617365061e-01 1.202755867186804106e-02
2.600000000000000000e+02 3.470694194434050250e-01 1.202680185226935421e-02
2.620000000000000000e+02 3.457065679425170845e-01 1.206984567231776662e-02
2.640000000000000000e+02 3.447958102054455853e-01 1.204855778356202917e-02
2.660000000000000000e+02 3.436394601010068772e-01 1.206776836860881837e-02
2.680000000000000000e+02 3.426616271155514815e-01 1.207946801447015023e-02
2.700000000000000000e+02 3.414924006363024844e-01 1.206820766209894778e-02
2.720000000000000000e+02 3.401043027062229940e-01 1.206899026567284997e-02
2.740000000000000000e+02 3.393744621264820904e-01 1.208810819983015088e-02
2.760000000000000000e+02 3.377809221899521486e-01 1.209776090099802873e-02
2.780000000000000000e+02 3.364895186902615021e-01 1.210756646591820522e-02
2.800000000000000000e+02 3.357604215498738442e-01 1.211454586821235704e-02
2.820000000000000000e+02 3.343728165530082119e-01 1.211761706772851270e-02
2.840000000000000000e+02 3.335487033957039160e-01 1.214195161406304672e-02
2.860000000000000000e+02 3.325183713386685724e-01 1.215860304084834947e-02
2.880000000000000000e+02 3.313368444340871743e-01 1.216089855523794748e-02
2.900000000000000000e+02 3.302926843932684209e-01 1.216896960357039155e-02
2.920000000000000000e+02 3.294686565659198929e-01 1.217118282385516378e-02
2.940000000000000000e+02 3.280941388821907445e-01 1.217738102557948572e-02
2.960000000000000000e+02 3.267604737613019061e-01 1.218328195615854884e-02
2.980000000000000000e+02 3.258812657227137533e-01 1.221377393062776304e-02
3.000000000000000000e+02 3.250014830471665839e-01 1.220144608230122087e-02
3.020000000000000000e+02 3.244670964497003429e-01 1.221183930069902682e-02
3.040000000000000000e+02 3.232978707010220609e-01 1.220700262840741269e-02
3.060000000000000000e+02 3.224177475807258886e-01 1.222675886274043021e-02
3.080000000000000000e+02 3.211374515710331834e-01 1.222907549190669144e-02
3.100000000000000000e+02 3.206714068068026724e-01 1.223267647452305068e-02
3.120000000000000000e+02 3.196250152307109071e-01 1.222695368969516777e-02
3.140000000000000000e+02 3.183707170560060029e-01 1.223753323284025064e-02
3.160000000000000000e+02 3.176830125863031595e-01 1.225744779207157270e-02
3.180000000000000000e+02 3.168151405229400197e-01 1.227569747683650639e-02
3.200000000000000000e+02 3.160717822010045142e-01 1.228529797059531303e-02
3.220000000000000000e+02 3.152034181471154439e-01 1.229585446821163282e-02
3.240000000000000000e+02 3.145285499198713919e-01 1.231289737706057520e-02
3.260000000000000000e+02 3.133404657009843941e-01 1.230277719527515280e-02
3.280000000000000000e+02 3.129144778846044139e-01 1.231951700372676921e-02
3.300000000000000000e+02 3.116001687128160946e-01 1.230950995348919531e-02
3.320000000000000000e+02 3.108406284705024780e-01 1.233780871962398933e-02
3.340000000000000000e+02 3.099969654051359935e-01 1.233639110449091629e-02
3.360000000000000000e+02 3.090140985226235149e-01 1.234178463157437240e-02
3.380000000000000000e+02 3.083502864412602795e-01 1.236530448503436741e-02
3.400000000000000000e+02 3.077138063948636204e-01 1.236418400909443382e-02
3.420000000000000000e+02 3.068543776055409622e-01 1.236916778397694795e-02
3.440000000000000000e+02 3.066069747339917329e-01 1.239856947390631167e-02
3.460000000000000000e+02 3.050917828108000163e-01 1.240254890264413414e-02
3.480000000000000000e+02 3.044534410979083949e-01 1.242410172427999004e-02
3.500000000000000000e+02 3.040239589988398827e-01 1.240910410124085664e-02
3.520000000000000000e+02 3.032869196451727367e-01 1.241593855661500025e-02
3.540000000000000000e+02 3.026751852388711028e-01 1.242584008514303721e-02
3.560000000000000000e+02 3.018814361300020677e-01 1.243734030702670426e-02
3.580000000000000000e+02 3.011287507843337097e-01 1.242698706681998229e-02
3.600000000000000000e+02 3.008092395394507124e-01 1.244985916624788067e-02
3.620000000000000000e+02 2.999019023247730953e-01 1.245379412266214153e-02
3.640000000000000000e+02 2.986578505076647461e-01 1.248237099738202030e-02
3.660000000000000000e+02 2.981267243719256665e-01 1.247826021765691129e-02
3.680000000000000000e+02 2.976090493883655208e-01 1.247556773364911185e-02
3.700000000000000000e+02 2.971189738454752538e-01 1.249610768459818479e-02
3.720000000000000000e+02 2.964743744899140387e-01 1.249925427189925789e-02
3.740000000000000000e+02 2.957168468698903596e-01 1.251319800511376847e-02
3.760000000000000000e+02 2.950146210188030471e-01 1.252687075342936128e-02
3.780000000000000000e+02 2.941576363787472559e-01 1.252961171619779678e-02
3.800000000000000000e+02 2.934401181011717652e-01 1.254532774996556035e-02
3.820000000000000000e+02 2.926797722239635746e-01 1.255533860641658978e-02
3.840000000000000000e+02 2.918343198164509711e-01 1.256169135398785969e-02
3.860000000000000000e+02 2.917051874382679544e-01 1.257420377421717382e-02
3.880000000000000000e+02 2.910411252742517441e-01 1.257654575846816822e-02
3.900000000000000000e+02 2.905314891425134216e-01 1.256978712625822850e-02
3.920000000000000000e+02 2.900212370629930980e-01 1.255272997024856757e-02
3.940000000000000000e+02 2.892707813307057174e-01 1.259180905409300680e-02
3.960000000000000000e+02 2.890272086021559161e-01 1.260193774338620905e-02
3.980000000000000000e+02 2.881627489423703725e-01 1.263506076075863668e-02
4.000000000000000000e+02 2.875229741870642397e-01 1.263922311044871245e-02
4.020000000000000000e+02 2.869532904455723288e-01 1.263172130201251769e-02
4.040000000000000000e+02 2.867641531693578827e-01 1.265644427245667634e-02
4.060000000000000000e+02 2.859389590506931644e-01 1.264652911528738044e-02
4.080000000000000000e+02 2.855792152593004118e-01 1.266081735512110396e-02
4.100000000000000000e+02 2.847523845531582665e-01 1.266028300800129888e-02
4.120000000000000000e+02 2.841087330154881130e-01 1.265560902896570826e-02
4.140000000000000000e+02 2.836057405894074068e-01 1.266834982164232425e-02
4.160000000000000000e+02 2.831448599614590500e-01 1.268788979919840444e-02
4.180000000000000000e+02 2.827540823083616317e-01 1.269043701475752045e-02
4.200000000000000000e+02 2.822352348843732428e-01 1.270989033637034797e-02
4.220000000000000000e+02 2.815454914995475511e-01 1.271178823368119930e-02
4.240000000000000000e+02 2.812808516918808288e-01 1.271802362722399167e-02
4.260000000000000000e+02 2.805897005227857011e-01 1.273785259983896412e-02
4.280000000000000000e+02 2.802669491751401676e-01 1.274869337262700235e-02
4.300000000000000000e+02 2.798158616428613743e-01 1.275848347133187212e-02
4.320000000000000000e+02 2.792792960399960722e-01 1.275209906632616443e-02
4.340000000000000000e+02 2.789692272421563368e-01 1.274251456636588987e-02
4.360000000000000000e+02 2.783316828959822575e-01 1.275596672708016743e-02
4.380000000000000000e+02 2.781628873699575899e-01 1.276715497582149063e-02
4.400000000000000000e+02 2.772533004119984712e-01 1.278524058449558888e-02
4.420000000000000000e+02 2.766562252205396755e-01 1.278725370334295348e-02
4.440000000000000000e+02 2.761295681596303564e-01 1.280171554889392507e-02
4.460000000000000000e+02 2.761157069784539453e-01 1.282810491681525382e-02
4.480000000000000000e+02 2.756307617902934992e-01 1.282651929284586018e-02
4.500000000000000000e+02 2.749310452798637283e-01 1.282152228734090467e-02
4.520000000000000000e+02 2.746305327054096024e-01 1.283002267570944495e-02
4.540000000000000000e+02 2.741577241559326472e-01 1.284771431887632778e-02
4.560000000000000000e+02 2.735844675920499625e-01 1.285530995118616855e-02
4.580000000000000000e+02 2.735109081949239629e-01 1.286013746960000884e-02
4.600000000000000000e+02 2.731224430016161997e-01 1.287345618576133874e-02
4.620000000000000000e+02 2.724328714773969762e-01 1.290053023917924618e-02
4.640000000000000000e+02 2.719856688217150986e-01 1.287704031428779997e-02
4.660000000000000000e+02 2.719822266307835301e-01 1.287994853614413820e-02
4.680000000000000000e+02 2.713908551356339904e-01 1.291031638467407712e-02
4.700000000000000000e+02 2.709132813872303092e-01 1.290323855512466415e-02
4.720000000000000000e+02 2.705643302347056633e-01 1.289209892657922595e-02
4.740000000000000000e+02 2.699274570973104193e-01 1.291728280079278667e-02
4.760000000000000000e+02 2.697926901855129955e-01 1.292792852891734914e-02
4.780000000000000000e+02 2.694850435619993156e-01 1.293288745762366000e-02
4.800000000000000000e+02 2.692346487716055781e-01 1.296954035658718848e-02
4.820000000000000000e+02 2.687103755037792974e-01 1.296097921129897579e-02
4.840000000000000000e+02 2.678255362772993808e-01 1.296798348899947349e-02
4.860000000000000000e+02 2.676739861245190366e-01 1.296156000150332742e-02
4.880000000000000000e+02 2.677956903148127066e-01 1.298587666585784145e-02
4.900000000000000000e+02 2.673120230053702695e-01 1.300688396221181056e-02
4.920000000000000000e+02 2.670295478235811815e-01 1.299329602563466246e-02
4.940000000000000000e+02 2.663430259234799147e-01 1.298791350871686227e-02
4.960000000000000000e+02 2.660736727215749498e-01 1.302202458151670121e-02
4.980000000000000000e+02 2.657173937765758276e-01 1.304356179207423645e-02
5.000000000000000000e+02 2.652307807907117176e-01 1.304857465703264906e-02


==> anc/CURL_E_xl0.128_beta6.240.dat <==
# XT [fm]	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
-9.904830000000000023e-01 -2.964950000000000224e-02 1.245500000000000079e-03
-9.265809999999999880e-01 -3.792700000000000238e-02 1.236999999999999818e-03
-8.626789999999999736e-01 -4.840049999999999908e-02 1.191499999999999851e-03
-7.987769999999999593e-01 -6.312500000000000056e-02 1.116499999999999871e-03
-7.348749999999999449e-01 -8.341750000000000553e-02 1.159499999999999940e-03
-6.709730000000000416e-01 -1.078894999999999993e-01 1.170999999999999949e-03
-6.070699999999999985e-01 -1.418735000000000135e-01 1.177000000000000095e-03
-5.431679999999999842e-01 -1.880755000000000066e-01 1.141000000000000087e-03
-4.792660000000000253e-01 -2.538099999999999801e-01 1.228499999999999991e-03
-4.153640000000000110e-01 -3.495869999999999811e-01 1.240000000000000000e-03
-3.514619999999999966e-01 -4.902379999999999516e-01 1.385500000000000013e-03
-2.875599999999999823e-01 -7.029389999999999805e-01 1.751500000000000019e-03
-2.236579999999999957e-01 -9.958850000000000202e-01 2.255000000000000060e-03
-1.597550000000000081e-01 -1.252373500000000028e+00 2.340000000000000066e-03
-9.585299999999999376e-02 -1.185877500000000140e+00 2.251500000000000029e-03
-3.195100000000000023e-02 -5.314579999999999860e-01 2.751500000000000039e-03
3.195100000000000023e-02 5.314579999999999860e-01 2.751500000000000039e-03
9.585299999999999376e-02 1.185877500000000140e+00 2.251500000000000029e-03
1.597550000000000081e-01 1.252373500000000028e+00 2.340000000000000066e-03
2.236579999999999957e-01 9.958850000000000202e-01 2.255000000000000060e-03
2.875599999999999823e-01 7.029389999999999805e-01 1.751500000000000019e-03
3.514619999999999966e-01 4.902379999999999516e-01 1.385500000000000013e-03
4.153640000000000110e-01 3.495869999999999811e-01 1.240000000000000000e-03
4.792660000000000253e-01 2.538099999999999801e-01 1.228499999999999991e-03
5.431679999999999842e-01 1.880755000000000066e-01 1.141000000000000087e-03
6.070699999999999985e-01 1.418735000000000135e-01 1.177000000000000095e-03
6.709730000000000416e-01 1.078894999999999993e-01 1.170999999999999949e-03
7.348749999999999449e-01 8.341750000000000553e-02 1.159499999999999940e-03
7.987769999999999593e-01 6.312500000000000056e-02 1.116499999999999871e-03
8.626789999999999736e-01 4.840049999999999908e-02 1.191499999999999851e-03
9.265809999999999880e-01 3.792700000000000238e-02 1.236999999999999818e-03
9.904830000000000023e-01 2.964950000000000224e-02 1.245500000000000079e-03


==> anc/CURL_E_xl0.128_beta6.544.dat <==
# XT [fm]	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
-4.901650000000000174e-01 -2.385369999999999990e-01 3.681000000000000244e-03
-4.475419999999999954e-01 -2.942879999999999940e-01 3.983000000000000429e-03
-4.049189999999999734e-01 -3.682020000000000293e-01 4.181999999999999953e-03
-3.622960000000000069e-01 -4.667415000000000314e-01 4.702500000000000083e-03
-3.196729999999999849e-01 -5.919334999999998903e-01 5.733000000000000249e-03
-2.770500000000000185e-01 -7.478439999999999532e-01 6.515500000000000458e-03
-2.344269999999999965e-01 -9.337964999999999183e-01 7.791999999999999447e-03
-1.918040000000000023e-01 -1.161373500000000059e+00 1.070600000000000024e-02
-1.491810000000000080e-01 -1.461662500000000087e+00 1.825299999999999839e-02
-1.065579999999999999e-01 -1.766320499999999960e+00 3.091400000000000051e-02
-6.393500000000000572e-02 -1.730548000000000197e+00 3.049999999999999933e-02
-2.131200000000000108e-02 -6.858485000000000831e-01 3.550150000000000527e-02
2.131200000000000108e-02 6.858485000000000831e-01 3.550150000000000527e-02
6.393500000000000572e-02 1.730548000000000197e+00 3.049999999999999933e-02
1.065579999999999999e-01 1.766320499999999960e+00 3.091400000000000051e-02
1.491810000000000080e-01 1.461662500000000087e+00 1.825299999999999839e-02
1.918040000000000023e-01 1.161373500000000059e+00 1.070600000000000024e-02
2.344269999999999965e-01 9.337964999999999183e-01 7.791999999999999447e-03
2.770500000000000185e-01 7.478439999999999532e-01 6.515500000000000458e-03
3.196729999999999849e-01 5.919334999999998903e-01 5.733000000000000249e-03
3.622960000000000069e-01 4.667415000000000314e-01 4.702500000000000083e-03
4.049189999999999734e-01 3.682020000000000293e-01 4.181999999999999953e-03
4.475419999999999954e-01 2.942879999999999940e-01 3.983000000000000429e-03
4.901650000000000174e-01 2.385369999999999990e-01 3.681000000000000244e-03


==> anc/CURL_E_xl0.128_beta6.769.dat <==
# XT [fm]	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
-4.952619999999999800e-01 -2.535680000000000156e-01 1.648600000000000065e-02
-4.633099999999999996e-01 -2.772135000000000016e-01 1.703299999999999953e-02
-4.313569999999999904e-01 -3.039525000000000143e-01 1.742049999999999849e-02
-3.994050000000000100e-01 -3.454080000000000483e-01 1.857949999999999879e-02
-3.674529999999999741e-01 -4.511990000000000167e-01 1.880749999999999783e-02
-3.355000000000000204e-01 -5.647074999999999179e-01 2.171800000000000119e-02
-3.035479999999999845e-01 -6.609734999999999916e-01 2.402299999999999922e-02
-2.715949999999999753e-01 -7.872660000000000213e-01 2.908900000000000027e-02
-2.396429999999999949e-01 -9.309084999999999166e-01 3.235899999999999888e-02
-2.076909999999999867e-01 -1.134918499999999941e+00 4.447600000000000164e-02
-1.757380000000000053e-01 -1.332082999999999906e+00 5.204549999999999454e-02
-1.437859999999999971e-01 -1.574922500000000003e+00 7.232500000000000040e-02
-1.118330000000000019e-01 -1.752600999999999853e+00 1.013185000000000058e-01
-7.988099999999999368e-02 -1.656447500000000073e+00 9.573699999999998878e-02
-4.792899999999999938e-02 -1.195911499999999794e+00 9.006549999999999279e-02
-1.597600000000000062e-02 -5.784200000000000452e-01 1.134389999999999982e-01
1.597600000000000062e-02 5.784200000000000452e-01 1.134389999999999982e-01
4.792899999999999938e-02 1.195911499999999794e+00 9.006549999999999279e-02
7.988099999999999368e-02 1.656447500000000073e+00 9.573699999999998878e-02
1.118330000000000019e-01 1.752600999999999853e+00 1.013185000000000058e-01
1.437859999999999971e-01 1.574922500000000003e+00 7.232500000000000040e-02
1.757380000000000053e-01 1.332082999999999906e+00 5.204549999999999454e-02
2.076909999999999867e-01 1.134918499999999941e+00 4.447600000000000164e-02
2.396429999999999949e-01 9.309084999999999166e-01 3.235899999999999888e-02
2.715949999999999753e-01 7.872660000000000213e-01 2.908900000000000027e-02
3.035479999999999845e-01 6.609734999999999916e-01 2.402299999999999922e-02
3.355000000000000204e-01 5.647074999999999179e-01 2.171800000000000119e-02
3.674529999999999741e-01 4.511990000000000167e-01 1.880749999999999783e-02
3.994050000000000100e-01 3.454080000000000483e-01 1.857949999999999879e-02
4.313569999999999904e-01 3.039525000000000143e-01 1.742049999999999849e-02
4.633099999999999996e-01 2.772135000000000016e-01 1.703299999999999953e-02
4.952619999999999800e-01 2.535680000000000156e-01 1.648600000000000065e-02


==> anc/DIV_E_FULL_vs_smearing_xl0.128_xt0.128_beta6.240.dat <==
# SMEARING	DIV_E_FULL [GeV^2/fm]	DIV_E_FULL_ERROR [GeV^2/fm]
0.000000000000000000e+00 -8.072467604385207274e-01 2.593643971793940239e-01
2.000000000000000000e+00 1.487964340634138072e+00 1.766028567283619774e-02
4.000000000000000000e+00 2.373902493582864981e+00 1.186920279781468988e-02
6.000000000000000000e+00 2.678793278378096776e+00 1.018340764171589245e-02
8.000000000000000000e+00 2.801184698322147337e+00 9.430276813671851707e-03
1.000000000000000000e+01 2.859909167105646688e+00 8.997765597942910046e-03
1.200000000000000000e+01 2.892265763140176915e+00 8.704820990469194775e-03
1.400000000000000000e+01 2.911594721204978864e+00 8.480942058463057306e-03
1.600000000000000000e+01 2.923863455439466019e+00 8.304059324919723858e-03
1.800000000000000000e+01 2.931945685573171367e+00 8.154964997173788643e-03
2.000000000000000000e+01 2.937407760090700037e+00 8.037972167872676696e-03
2.200000000000000000e+01 2.941025250836752036e+00 7.939617330182733093e-03
2.400000000000000000e+01 2.943409428697099095e+00 7.858966265358023964e-03
2.600000000000000000e+01 2.944972185428243350e+00 7.796107204417790891e-03
2.800000000000000000e+01 2.945809227144865261e+00 7.747096771263847249e-03
3.000000000000000000e+01 2.946114402708616797e+00 7.707733156960491078e-03
3.200000000000000000e+01 2.946100776491909823e+00 7.676956234948066615e-03
3.400000000000000000e+01 2.945687087588002129e+00 7.650149771549655080e-03
3.600000000000000000e+01 2.945167182348892077e+00 7.635963136953916042e-03
3.800000000000000000e+01 2.944359403976728906e+00 7.619690997639755672e-03
4.000000000000000000e+01 2.943417230153772213e+00 7.611580223257271779e-03
4.200000000000000000e+01 2.942318634567288704e+00 7.607429611909920925e-03
4.400000000000000000e+01 2.941159737212335923e+00 7.602386790777241471e-03
4.600000000000000000e+01 2.939888250733423192e+00 7.601355707934571819e-03
4.800000000000000000e+01 2.938473631112289652e+00 7.604308896527806581e-03
5.000000000000000000e+01 2.937032868694831489e+00 7.607369401498873321e-03
5.200000000000000000e+01 2.935576495080514547e+00 7.618324797702798017e-03
5.400000000000000000e+01 2.934000608393092513e+00 7.620840114635673603e-03
5.600000000000000000e+01 2.932371360049640163e+00 7.629782554940061669e-03
5.800000000000000000e+01 2.930827429092344616e+00 7.643082944650375112e-03
6.000000000000000000e+01 2.929161567884192685e+00 7.652596834939513586e-03
6.200000000000000000e+01 2.927489451248421748e+00 7.664554758931138925e-03
6.400000000000000000e+01 2.925819170581319906e+00 7.679659059522741908e-03
6.600000000000000000e+01 2.924114872013908517e+00 7.690217079989325986e-03
6.800000000000000000e+01 2.922297577799417567e+00 7.703742240397648371e-03
7.000000000000000000e+01 2.920595489629785657e+00 7.717214983012822202e-03
7.200000000000000000e+01 2.918907599947059506e+00 7.736893007691834911e-03
7.400000000000000000e+01 2.917087464986666490e+00 7.747566675535314321e-03
7.600000000000000000e+01 2.915246603173353268e+00 7.765834100099662171e-03
7.800000000000000000e+01 2.913509627508219513e+00 7.783043501324003917e-03
8.000000000000000000e+01 2.911796330462645521e+00 7.797298538790406637e-03
8.200000000000000000e+01 2.910002958750337321e+00 7.812333836534888533e-03
8.400000000000000000e+01 2.908216946275324677e+00 7.830146833923565253e-03
8.600000000000000000e+01 2.906507253610443708e+00 7.846506565399062258e-03
8.800000000000000000e+01 2.904739661879708112e+00 7.861657270161472380e-03
9.000000000000000000e+01 2.902926602812962553e+00 7.879181636534948741e-03
9.200000000000000000e+01 2.901109023301655654e+00 7.898943122957488225e-03
9.400000000000000000e+01 2.899351162580422248e+00 7.913628511895922160e-03
9.600000000000000000e+01 2.897623658156439852e+00 7.932777201316588631e-03
9.800000000000000000e+01 2.895893213932365207e+00 7.947573355064746145e-03
1.000000000000000000e+02 2.894164135882785427e+00 7.965649957021595645e-03
1.020000000000000000e+02 2.892398036717397147e+00 7.983691551072672962e-03
1.040000000000000000e+02 2.890630998024656062e+00 8.000284402210388127e-03
1.060000000000000000e+02 2.888956747799561686e+00 8.016230362379358348e-03
1.080000000000000000e+02 2.887225926420841748e+00 8.037738580775890054e-03
1.100000000000000000e+02 2.885558746497792093e+00 8.051932995257585907e-03
1.120000000000000000e+02 2.883864775205672526e+00 8.068326531816384997e-03
1.140000000000000000e+02 2.882149483569209636e+00 8.084024543575128036e-03
1.160000000000000000e+02 2.880464693341446836e+00 8.103634414827873625e-03
1.180000000000000000e+02 2.878811717773350765e+00 8.117694852047829812e-03
1.200000000000000000e+02 2.877163273601967663e+00 8.138690939013723188e-03
1.220000000000000000e+02 2.875536170241248968e+00 8.154046345309612365e-03
1.240000000000000000e+02 2.873830952486516654e+00 8.169940893536703497e-03
1.260000000000000000e+02 2.872305557498274986e+00 8.185727595431324319e-03
1.280000000000000000e+02 2.870606524144969640e+00 8.201055008508780983e-03
1.300000000000000000e+02 2.869001089793002279e+00 8.218804598733794875e-03
1.320000000000000000e+02 2.867445088333535619e+00 8.234564650143145689e-03
1.340000000000000000e+02 2.865815144593194308e+00 8.251400043834145395e-03
1.360000000000000000e+02 2.864238550057597532e+00 8.267960033375766973e-03
1.380000000000000000e+02 2.862664461966749840e+00 8.283424769124284395e-03
1.400000000000000000e+02 2.861133622689651546e+00 8.296739139849098471e-03
1.420000000000000000e+02 2.859561728153879212e+00 8.313093655897422010e-03
1.440000000000000000e+02 2.858068189950182969e+00 8.330628904920554800e-03
1.460000000000000000e+02 2.856550630976346650e+00 8.348471327567641084e-03
1.480000000000000000e+02 2.855029060877971592e+00 8.358959913192357677e-03
1.500000000000000000e+02 2.853530320549136245e+00 8.379032549717032111e-03
1.520000000000000000e+02 2.852020216364346883e+00 8.396470136567822651e-03
1.540000000000000000e+02 2.850589275130461786e+00 8.410219936690206330e-03
1.560000000000000000e+02 2.849089053208957001e+00 8.424248213125250587e-03
1.580000000000000000e+02 2.847635543677532244e+00 8.439648630487144379e-03
1.600000000000000000e+02 2.846220298205971666e+00 8.454723388477577289e-03
1.620000000000000000e+02 2.844781847290365651e+00 8.470400961057071923e-03
1.640000000000000000e+02 2.843377960087899670e+00 8.485750675762069803e-03
1.660000000000000000e+02 2.841991923415932764e+00 8.499275544434192753e-03
1.680000000000000000e+02 2.840546413159682260e+00 8.514179635434375448e-03
1.700000000000000000e+02 2.839122283382963463e+00 8.526859625021332781e-03
1.720000000000000000e+02 2.837788621275337153e+00 8.545005804155680895e-03
1.740000000000000000e+02 2.836505250181645454e+00 8.560255517183748206e-03
1.760000000000000000e+02 2.835062278362263211e+00 8.574158460065301954e-03
1.780000000000000000e+02 2.833725473970477804e+00 8.586363270135568063e-03
1.800000000000000000e+02 2.832350753927075360e+00 8.601914854390400877e-03
1.820000000000000000e+02 2.831129678632952729e+00 8.618711322777385803e-03
1.840000000000000000e+02 2.829710153843248754e+00 8.632073043926690933e-03
1.860000000000000000e+02 2.828513534139867502e+00 8.645766081394225602e-03
1.880000000000000000e+02 2.827144097139492107e+00 8.655187839445221618e-03
1.900000000000000000e+02 2.825856334715361573e+00 8.672386298367702751e-03
1.920000000000000000e+02 2.824600242869339972e+00 8.688640445068278317e-03
1.940000000000000000e+02 2.823339787383934318e+00 8.701210474791987864e-03
1.960000000000000000e+02 2.822115310213827666e+00 8.715077915545835219e-03
1.980000000000000000e+02 2.820855628062351794e+00 8.724696254406485996e-03
2.000000000000000000e+02 2.819604850764282133e+00 8.744053527096319611e-03
2.020000000000000000e+02 2.818404086785227580e+00 8.754416821348172742e-03
2.040000000000000000e+02 2.817144701238035509e+00 8.767857078488476563e-03
2.060000000000000000e+02 2.815922508373720046e+00 8.782687437568050329e-03
2.080000000000000000e+02 2.814767804149183039e+00 8.792569050264544342e-03
2.100000000000000000e+02 2.813585997665400296e+00 8.806615794428825084e-03
2.120000000000000000e+02 2.812424231670261676e+00 8.819847197648965353e-03
2.140000000000000000e+02 2.811253264378287930e+00 8.834391654628487300e-03
2.160000000000000000e+02 2.810073327773408458e+00 8.848674159438256817e-03
2.180000000000000000e+02 2.808944940247358080e+00 8.862701301655175404e-03
2.200000000000000000e+02 2.807800304396352420e+00 8.873056440830938418e-03
2.220000000000000000e+02 2.806645892206686810e+00 8.885569969869003965e-03
2.240000000000000000e+02 2.805558703510075080e+00 8.894201304181685933e-03
2.260000000000000000e+02 2.804435597959902271e+00 8.908341004500504312e-03
2.280000000000000000e+02 2.803316565743543265e+00 8.925736180944453951e-03
2.300000000000000000e+02 2.802246557623625733e+00 8.935598522127890728e-03
2.320000000000000000e+02 2.801136848449943262e+00 8.952678195459867413e-03
2.340000000000000000e+02 2.800026346225891416e+00 8.961279587879868863e-03
2.360000000000000000e+02 2.799009654197867292e+00 8.972712140499475644e-03
2.380000000000000000e+02 2.797942194173040242e+00 8.986158446490845331e-03
2.400000000000000000e+02 2.796825211228636476e+00 9.002615634999770050e-03
2.420000000000000000e+02 2.795889537562100458e+00 9.010500952887526976e-03
2.440000000000000000e+02 2.794774570357566379e+00 9.019775606854976702e-03
2.460000000000000000e+02 2.793796487815944030e+00 9.034992210134047685e-03
2.480000000000000000e+02 2.792715840658967164e+00 9.048651192758013981e-03
2.500000000000000000e+02 2.791710489072984469e+00 9.059080039300252893e-03
2.520000000000000000e+02 2.790750810655130199e+00 9.067356688890353122e-03
2.540000000000000000e+02 2.789733172890568547e+00 9.080775909059431161e-03
2.560000000000000000e+02 2.788764493531860289e+00 9.094063105006280900e-03
2.580000000000000000e+02 2.787720834329295627e+00 9.107136666744619635e-03
2.600000000000000000e+02 2.786770830492854678e+00 9.116504415026071770e-03
2.620000000000000000e+02 2.785817507150758043e+00 9.128470268305530211e-03
2.640000000000000000e+02 2.784841819078579306e+00 9.140225861229521812e-03
2.660000000000000000e+02 2.783948076756618040e+00 9.149172060812824081e-03
2.680000000000000000e+02 2.783011191844192656e+00 9.161187350532449744e-03
2.700000000000000000e+02 2.781993810476655948e+00 9.174574264311509755e-03
2.720000000000000000e+02 2.781098114364597418e+00 9.184471803284558269e-03
2.740000000000000000e+02 2.780167488279565280e+00 9.194549761993277281e-03
2.760000000000000000e+02 2.779207405519048546e+00 9.204600910090735694e-03
2.780000000000000000e+02 2.778315491635878320e+00 9.217930632492730980e-03
2.800000000000000000e+02 2.777352371435991785e+00 9.226109803954309074e-03
2.820000000000000000e+02 2.776472072366606536e+00 9.240558054662109319e-03
2.840000000000000000e+02 2.775614262650524022e+00 9.253610568178071219e-03
2.860000000000000000e+02 2.774723576694078986e+00 9.261230211206172847e-03
2.880000000000000000e+02 2.773865952780200317e+00 9.270047738422503708e-03
2.900000000000000000e+02 2.772983261388611620e+00 9.280490320375249513e-03
2.920000000000000000e+02 2.772056619683362921e+00 9.295021865287689256e-03
2.940000000000000000e+02 2.771312082722040326e+00 9.305960121393055604e-03
2.960000000000000000e+02 2.770386183852919348e+00 9.316624678813095056e-03
2.980000000000000000e+02 2.769510321028272770e+00 9.327069660094547063e-03
3.000000000000000000e+02 2.768734845597684124e+00 9.340220466491449408e-03
3.020000000000000000e+02 2.767812813852417175e+00 9.344460287737447329e-03
3.040000000000000000e+02 2.766982383908226151e+00 9.356807675491461349e-03
3.060000000000000000e+02 2.766259974904479169e+00 9.365851573346229558e-03
3.080000000000000000e+02 2.765389590063146663e+00 9.378083248609789604e-03
3.100000000000000000e+02 2.764556433865076990e+00 9.387564163092906519e-03
3.120000000000000000e+02 2.763737312838845384e+00 9.397549479571071923e-03
3.140000000000000000e+02 2.762938053132546923e+00 9.409830506186447896e-03
3.160000000000000000e+02 2.762155404378413781e+00 9.415813304179345214e-03
3.180000000000000000e+02 2.761339578088445545e+00 9.430536975878096861e-03
3.200000000000000000e+02 2.760545383439437117e+00 9.439477595879739585e-03
3.220000000000000000e+02 2.759778893620795426e+00 9.445800035873114231e-03
3.240000000000000000e+02 2.759025352522510577e+00 9.458937059112881851e-03
3.260000000000000000e+02 2.758232746985979311e+00 9.466326018328962213e-03
3.280000000000000000e+02 2.757457187665111054e+00 9.477748718647227913e-03
3.300000000000000000e+02 2.756737859018986825e+00 9.488441652826392139e-03
3.320000000000000000e+02 2.755909763989721650e+00 9.500327642183576532e-03
3.340000000000000000e+02 2.755249360344944609e+00 9.507559585361757826e-03
3.360000000000000000e+02 2.754465717561151106e+00 9.518495580932734290e-03
3.380000000000000000e+02 2.753727596631145857e+00 9.526659098082763955e-03
3.400000000000000000e+02 2.752929432592010617e+00 9.534437009170780228e-03
3.420000000000000000e+02 2.752256480928608084e+00 9.543236710802528028e-03
3.440000000000000000e+02 2.751529534423176049e+00 9.552329351078282793e-03
3.460000000000000000e+02 2.750783738862376815e+00 9.563778183259871030e-03
3.480000000000000000e+02 2.749990475885178309e+00 9.571042269549391579e-03
3.500000000000000000e+02 2.749400398120827038e+00 9.581819566289057413e-03
3.520000000000000000e+02 2.748692142786873571e+00 9.593630113647742819e-03
3.540000000000000000e+02 2.747986542670600052e+00 9.598433178586090325e-03
3.560000000000000000e+02 2.747281024867584964e+00 9.611240244881072078e-03
3.580000000000000000e+02 2.746555425024636232e+00 9.618923304361258128e-03
3.600000000000000000e+02 2.745860520402667149e+00 9.626930183135528132e-03
3.620000000000000000e+02 2.745225131559321685e+00 9.640003509635815607e-03
3.640000000000000000e+02 2.744479855241502619e+00 9.647568605739698447e-03
3.660000000000000000e+02 2.743831504878798899e+00 9.653284123816047516e-03
3.680000000000000000e+02 2.743057299129651128e+00 9.664610045604159899e-03
3.700000000000000000e+02 2.742459268547758011e+00 9.672703209675699923e-03
3.720000000000000000e+02 2.741813842772915955e+00 9.677532023132795133e-03
3.740000000000000000e+02 2.741115205553253720e+00 9.690720702544711532e-03
3.760000000000000000e+02 2.740534055759449306e+00 9.698007006626768386e-03
3.780000000000000000e+02 2.739845229127535919e+00 9.708439488691015737e-03
3.800000000000000000e+02 2.739182513835696664e+00 9.717810098418374481e-03
3.820000000000000000e+02 2.738553052023767531e+00 9.725381215281608469e-03
3.840000000000000000e+02 2.737903177199527693e+00 9.736417696294278126e-03
3.860000000000000000e+02 2.737220312536121192e+00 9.747159321847592012e-03
3.880000000000000000e+02 2.736593673147484473e+00 9.753029432720990849e-03
3.900000000000000000e+02 2.735962489396521313e+00 9.760572426382270114e-03
3.920000000000000000e+02 2.735403931381454878e+00 9.765308492787791797e-03
3.940000000000000000e+02 2.734764995345682514e+00 9.777645714431557056e-03
3.960000000000000000e+02 2.734178743984549520e+00 9.783106818952605130e-03
3.980000000000000000e+02 2.733545168858744656e+00 9.790830344391458426e-03
4.000000000000000000e+02 2.732902287660034180e+00 9.799612719633437122e-03
4.020000000000000000e+02 2.732315659504794159e+00 9.810628685508566635e-03
4.040000000000000000e+02 2.731749939084640921e+00 9.820185941937833660e-03
4.060000000000000000e+02 2.731180910218102387e+00 9.825454359708151245e-03
4.080000000000000000e+02 2.730531246827524683e+00 9.836186182805463710e-03
4.100000000000000000e+02 2.729951233676010780e+00 9.845251947612947488e-03
4.120000000000000000e+02 2.729360707009930387e+00 9.848325000176723007e-03
4.140000000000000000e+02 2.728743950954940711e+00 9.856706781874008047e-03
4.160000000000000000e+02 2.728217681503347869e+00 9.863585878041421923e-03
4.180000000000000000e+02 2.727599233229872411e+00 9.872948246103350686e-03
4.200000000000000000e+02 2.727023484386732033e+00 9.881187424853910342e-03
4.220000000000000000e+02 2.726442754971186044e+00 9.890543522350232417e-03
4.240000000000000000e+02 2.725843527998154325e+00 9.898395023955208413e-03
4.260000000000000000e+02 2.725295472351835002e+00 9.907377223017455395e-03
4.280000000000000000e+02 2.724750367588133049e+00 9.913585197735679325e-03
4.300000000000000000e+02 2.724174428934186043e+00 9.923121421794115285e-03
4.320000000000000000e+02 2.723652451952361719e+00 9.929720984903078751e-03
4.340000000000000000e+02 2.723087907928659401e+00 9.938335503551281799e-03
4.360000000000000000e+02 2.722569395002865100e+00 9.945986284065897950e-03
4.380000000000000000e+02 2.721988448072265587e+00 9.950060726209630779e-03
4.400000000000000000e+02 2.721423457726838802e+00 9.958871401133951792e-03
4.420000000000000000e+02 2.720903112225633524e+00 9.966614848939056581e-03
4.440000000000000000e+02 2.720330414133055541e+00 9.972332047992022233e-03
4.460000000000000000e+02 2.719799871572029737e+00 9.981950383747422578e-03
4.480000000000000000e+02 2.719311091237592848e+00 9.987143597176798004e-03
4.500000000000000000e+02 2.718704478405018499e+00 9.994052891209944181e-03
4.520000000000000000e+02 2.718233994751525273e+00 1.000281494937259666e-02
4.540000000000000000e+02 2.717733023535461534e+00 1.000907476795606654e-02
4.560000000000000000e+02 2.717179939114889642e+00 1.001723603721373437e-02
4.580000000000000000e+02 2.716703266638353931e+00 1.002652235328481412e-02
4.600000000000000000e+02 2.716179334449991156e+00 1.003427721631273799e-02
4.620000000000000000e+02 2.715709769077451874e+00 1.004070771412378556e-02
4.640000000000000000e+02 2.715116171353348040e+00 1.004589777640101447e-02
4.660000000000000000e+02 2.714671265724595273e+00 1.005341275886421221e-02
4.680000000000000000e+02 2.714108826318464285e+00 1.006375503017932667e-02
4.700000000000000000e+02 2.713613531163412418e+00 1.006848470760118679e-02
4.720000000000000000e+02 2.713091511078023377e+00 1.007753116418818803e-02
4.740000000000000000e+02 2.712629481114600782e+00 1.008531608930178861e-02
4.760000000000000000e+02 2.712116579264181482e+00 1.008789147440380431e-02
4.780000000000000000e+02 2.711678961445960212e+00 1.009816342549886212e-02
4.800000000000000000e+02 2.711190100577940854e+00 1.009867139978617989e-02
4.820000000000000000e+02 2.710683719941847869e+00 1.011261500183676873e-02
4.840000000000000000e+02 2.710147780541447560e+00 1.011636215251362700e-02
4.860000000000000000e+02 2.709710167535656744e+00 1.012112410887269429e-02
4.880000000000000000e+02 2.709222293991794928e+00 1.012903948341012036e-02
4.900000000000000000e+02 2.708745660659005683e+00 1.013753665575406471e-02
4.920000000000000000e+02 2.708277418811537718e+00 1.014101373961161755e-02
4.940000000000000000e+02 2.707744618958132232e+00 1.014760688753015352e-02
4.960000000000000000e+02 2.707361110277201721e+00 1.015265765266544669e-02
4.980000000000000000e+02 2.706861932153454831e+00 1.015983295730594864e-02
5.000000000000000000e+02 2.706469274085659737e+00 1.016952674469339020e-02


==> anc/DIV_E_FULL_vs_smearing_xl0.128_xt0.128_beta6.544.dat <==
# SMEARING	DIV_E_FULL [GeV^2/fm]	DIV_E_FULL_ERROR [GeV^2/fm]
0.000000000000000000e+00 -6.532735659352640889e-01 7.970108679076983726e+00
1.000000000000000000e+00 -1.304868118726382198e+00 3.851279792590620588e-01
2.000000000000000000e+00 -1.202702765548907315e+00 1.597304615527145588e-01
3.000000000000000000e+00 -9.812995284857801703e-01 1.038597158331352466e-01
4.000000000000000000e+00 -7.661711661857143474e-01 8.052428799278586735e-02
5.000000000000000000e+00 -5.811251667814100186e-01 6.823890121581197010e-02
6.000000000000000000e+00 -4.293234145329705154e-01 6.068430343916059178e-02
7.000000000000000000e+00 -3.048965457140265789e-01 5.551065073204006217e-02
8.000000000000000000e+00 -2.018698484485818012e-01 5.171460728972587101e-02
9.000000000000000000e+00 -1.151210950932853166e-01 4.883481894665463868e-02
1.000000000000000000e+01 -4.283416266814324413e-02 4.653712224061819225e-02
1.100000000000000000e+01 2.001259995340133602e-02 4.467931989741696919e-02
1.200000000000000000e+01 7.303142696230403852e-02 4.312368754633073842e-02
1.300000000000000000e+01 1.199371586285127439e-01 4.182897857243964707e-02
1.400000000000000000e+01 1.600108713176409680e-01 4.074315259355740237e-02
1.500000000000000000e+01 1.957822509498227947e-01 3.981507422768595233e-02
1.600000000000000000e+01 2.269593823512155162e-01 3.900303685152262112e-02
1.700000000000000000e+01 2.547828980558402567e-01 3.830387643169934353e-02
1.800000000000000000e+01 2.800124146157112470e-01 3.769580395173631471e-02
1.900000000000000000e+01 3.022108603447726805e-01 3.717231157415131632e-02
2.000000000000000000e+01 3.223202090265920305e-01 3.671154637955834771e-02
2.100000000000000000e+01 3.401267111013086542e-01 3.629849434819792248e-02
2.200000000000000000e+01 3.569840441071709392e-01 3.592830644450010352e-02
2.300000000000000000e+01 3.719836842994784787e-01 3.562521390053548231e-02
2.400000000000000000e+01 3.858404468763219075e-01 3.532812316789534640e-02
2.500000000000000000e+01 3.989665998574449812e-01 3.506846343052274356e-02
2.600000000000000000e+01 4.109457758025140128e-01 3.482904590142272411e-02
2.700000000000000000e+01 4.217899958123263460e-01 3.462051743090419770e-02
2.800000000000000000e+01 4.316580982465154093e-01 3.442569264942030999e-02
2.900000000000000000e+01 4.414744566751904742e-01 3.426469185605091755e-02
3.000000000000000000e+01 4.500728224029885149e-01 3.411924343484990657e-02
3.100000000000000000e+01 4.586111731304779449e-01 3.396760543942058119e-02
3.200000000000000000e+01 4.663866578622324344e-01 3.383497549492793521e-02
3.300000000000000000e+01 4.735005215977047821e-01 3.370199234825474455e-02
3.400000000000000000e+01 4.803475962421696055e-01 3.359535618559114645e-02
3.500000000000000000e+01 4.867928703207532459e-01 3.349032698893657234e-02
3.600000000000000000e+01 4.927991909039294294e-01 3.339250668595320631e-02
3.700000000000000000e+01 4.988288649757636195e-01 3.333450225357319219e-02
3.800000000000000000e+01 5.042708933632313872e-01 3.324545191510545200e-02
3.900000000000000000e+01 5.095771399521894507e-01 3.316707759386909593e-02
4.000000000000000000e+01 5.145815619889619885e-01 3.308674841621760121e-02
4.100000000000000000e+01 5.191135891743394737e-01 3.302882204307201752e-02
4.200000000000000000e+01 5.236319333777624818e-01 3.296503327630546237e-02
4.300000000000000000e+01 5.280409328356030496e-01 3.291401098118070662e-02
4.400000000000000000e+01 5.320618086934322255e-01 3.285363671805542618e-02
4.500000000000000000e+01 5.359019971979316344e-01 3.281076389829665901e-02
4.600000000000000000e+01 5.396983176325242937e-01 3.276702034910576600e-02
4.700000000000000000e+01 5.432649961819170370e-01 3.271170103425746767e-02
4.800000000000000000e+01 5.466393767495647538e-01 3.266299629855300146e-02
4.900000000000000000e+01 5.500023711830935857e-01 3.262458330683321722e-02
5.000000000000000000e+01 5.533438271268705799e-01 3.258792931189282566e-02
5.100000000000000000e+01 5.563525217135367740e-01 3.254491429443943235e-02
5.200000000000000000e+01 5.591566260873580552e-01 3.252500174173365843e-02
5.300000000000000000e+01 5.621075845515043357e-01 3.249130452989205942e-02
5.400000000000000000e+01 5.648058627752986505e-01 3.246339348039595230e-02
5.500000000000000000e+01 5.672582191499927484e-01 3.242737486787736212e-02
5.600000000000000000e+01 5.697552697967734892e-01 3.240489913133155070e-02
5.700000000000000000e+01 5.721160091644328372e-01 3.237603448606654610e-02
5.800000000000000000e+01 5.745476160244853414e-01 3.235450271013914220e-02
5.900000000000000000e+01 5.765508717289808960e-01 3.232803301460297069e-02
6.000000000000000000e+01 5.790674726915204795e-01 3.230513842657647960e-02
6.100000000000000000e+01 5.811831443160457855e-01 3.228421286479059293e-02
6.200000000000000000e+01 5.830681285573940942e-01 3.226569787203046463e-02
6.300000000000000000e+01 5.847440625820304883e-01 3.226328757057302793e-02
6.400000000000000000e+01 5.868078977897422943e-01 3.224408662411733933e-02
6.500000000000000000e+01 5.888075940104154915e-01 3.222005295053067403e-02
6.600000000000000000e+01 5.906094816994752472e-01 3.221285250647059478e-02
6.700000000000000000e+01 5.920075587402704453e-01 3.219606681294547024e-02
6.800000000000000000e+01 5.938461490530358988e-01 3.218088010056770198e-02
6.900000000000000000e+01 5.955728430833232556e-01 3.217673969035341613e-02
7.000000000000000000e+01 5.971721019267758335e-01 3.216855764695152747e-02
7.100000000000000000e+01 5.984969138907028086e-01 3.215016968964625604e-02
7.200000000000000000e+01 5.999276382968133925e-01 3.215125601434741520e-02
7.300000000000000000e+01 6.011266251996234544e-01 3.214295463272445058e-02
7.400000000000000000e+01 6.027950917361547534e-01 3.213375703621283025e-02
7.500000000000000000e+01 6.041059338041308013e-01 3.212795836979658731e-02
7.600000000000000000e+01 6.053436577725067602e-01 3.212757429839697976e-02
7.700000000000000000e+01 6.066242988396137736e-01 3.211145514015509295e-02
7.800000000000000000e+01 6.074225528293706322e-01 3.210132476337761165e-02
7.900000000000000000e+01 6.088091860329846172e-01 3.209655862099974888e-02
8.000000000000000000e+01 6.100399971472679761e-01 3.211441417403946424e-02
8.100000000000000000e+01 6.107866256954448403e-01 3.210370624694965092e-02
8.200000000000000000e+01 6.121337449973182077e-01 3.209955294826750960e-02
8.300000000000000000e+01 6.132359135652379889e-01 3.210002858278952764e-02
8.400000000000000000e+01 6.139548203914274582e-01 3.211240497394213245e-02
8.500000000000000000e+01 6.148208483751662623e-01 3.210694094315982849e-02
8.600000000000000000e+01 6.158697192758569861e-01 3.210460865404571318e-02
8.700000000000000000e+01 6.168611416856820684e-01 3.210652264942828044e-02
8.800000000000000000e+01 6.173367032931705856e-01 3.210572490218693148e-02
8.900000000000000000e+01 6.184223123687253576e-01 3.210158779973397436e-02
9.000000000000000000e+01 6.194197809959942624e-01 3.211664653373623446e-02
9.100000000000000000e+01 6.201911472660385227e-01 3.211114824204171214e-02
9.200000000000000000e+01 6.207064649521084609e-01 3.213085919388691120e-02
9.300000000000000000e+01 6.215029572502218658e-01 3.212382491679464935e-02
9.400000000000000000e+01 6.223987309726648487e-01 3.213410622398663735e-02
9.500000000000000000e+01 6.228561464517963220e-01 3.214437848750242854e-02
9.600000000000000000e+01 6.236369851527688857e-01 3.213694593681134387e-02
9.700000000000000000e+01 6.241964429056540142e-01 3.214632696010784330e-02
9.800000000000000000e+01 6.249625895012885790e-01 3.215256639762302526e-02
9.900000000000000000e+01 6.255138180550823268e-01 3.216945692417468028e-02
1.000000000000000000e+02 6.261986246117641208e-01 3.216859777822085598e-02


==> anc/DIV_E_FULL_vs_smearing_xl0.128_xt0.128_beta6.769.dat <==
# SMEARING	DIV_E_FULL [GeV^2/fm]	DIV_E_FULL_ERROR [GeV^2/fm]
0.000000000000000000e+00 1.636381048901871793e+02 2.375267357357882645e+02
2.000000000000000000e+00 -2.059134690837712611e+00 1.773774024175930109e+00
4.000000000000000000e+00 3.198659754307655034e-01 6.879123941742104620e-01
6.000000000000000000e+00 2.237579131385597497e-01 4.644245498842415887e-01
8.000000000000000000e+00 1.104056989782347953e-01 3.760660359826669685e-01
1.000000000000000000e+01 1.077388695886497688e-01 3.301386355552174412e-01
1.200000000000000000e+01 1.548238402028153105e-01 3.014868285122637159e-01
1.400000000000000000e+01 2.196023949692587907e-01 2.812725919948965703e-01
1.600000000000000000e+01 2.850634458384267989e-01 2.657022683545446351e-01
1.800000000000000000e+01 3.419109759939529813e-01 2.530925803429931453e-01
2.000000000000000000e+01 3.897253835107690745e-01 2.428018680837438492e-01
2.200000000000000000e+01 4.327422332672203331e-01 2.338816303114679418e-01
2.400000000000000000e+01 4.749377121434359417e-01 2.262764619581631165e-01
2.600000000000000000e+01 5.038056884103100375e-01 2.198038670496721414e-01
2.800000000000000000e+01 5.291193128348270491e-01 2.141822790224172379e-01
3.000000000000000000e+01 5.534917664605157883e-01 2.093561624687765022e-01
3.200000000000000000e+01 5.746220075282776341e-01 2.051648030969794034e-01
3.400000000000000000e+01 5.894022332446844370e-01 2.015497879071661280e-01
3.600000000000000000e+01 6.062906080307599588e-01 1.983303603902503987e-01
3.800000000000000000e+01 6.199686558780089785e-01 1.956470259756327434e-01
4.000000000000000000e+01 6.322423267975173511e-01 1.932176771908904189e-01
4.200000000000000000e+01 6.450580266693141107e-01 1.910512544477721286e-01
4.400000000000000000e+01 6.539324037362973518e-01 1.892036415102827107e-01
4.600000000000000000e+01 6.634938772797019935e-01 1.876065272171722753e-01
4.800000000000000000e+01 6.729889527323511533e-01 1.862156364704617428e-01
5.000000000000000000e+01 6.816381716149584324e-01 1.848512078180244433e-01
5.200000000000000000e+01 6.886320496383248058e-01 1.839004038654412920e-01
5.400000000000000000e+01 6.942426675583157625e-01 1.828423927914537284e-01
5.600000000000000000e+01 7.016120412344107882e-01 1.820162325781864432e-01
5.800000000000000000e+01 7.048924612581040083e-01 1.812330786411251171e-01
6.000000000000000000e+01 7.131070286396107294e-01 1.805460161564055588e-01
6.200000000000000000e+01 7.154429007342837377e-01 1.798865479759415575e-01
6.400000000000000000e+01 7.220883305799047358e-01 1.794029060109446350e-01
6.600000000000000000e+01 7.257099075898189033e-01 1.788852667283807041e-01
6.800000000000000000e+01 7.281745750137248452e-01 1.785305789507930785e-01
7.000000000000000000e+01 7.349506186853533851e-01 1.780596932073172101e-01
7.200000000000000000e+01 7.358507900403541413e-01 1.777533782469594148e-01
7.400000000000000000e+01 7.390346300047776484e-01 1.773703026995365473e-01
7.600000000000000000e+01 7.416796690591260788e-01 1.771217915299141688e-01
7.800000000000000000e+01 7.456300260026359483e-01 1.767823502735700048e-01
8.000000000000000000e+01 7.475849933170987116e-01 1.765734446930619095e-01
8.200000000000000000e+01 7.511670548567184191e-01 1.763316376408451680e-01
8.400000000000000000e+01 7.519572394448085229e-01 1.761777295834006385e-01
8.600000000000000000e+01 7.536170182748258561e-01 1.760309372904250158e-01
8.800000000000000000e+01 7.548259339527640943e-01 1.758100647381982407e-01
9.000000000000000000e+01 7.595424627009725871e-01 1.756998915964255170e-01
9.200000000000000000e+01 7.600585130580909121e-01 1.754807147286016888e-01
9.400000000000000000e+01 7.620858084516780595e-01 1.753385253458034365e-01
9.600000000000000000e+01 7.634183599267724274e-01 1.752419724747616980e-01
9.800000000000000000e+01 7.647846327330694027e-01 1.751195889769964209e-01
1.000000000000000000e+02 7.666833983549795617e-01 1.750695305811759417e-01
1.020000000000000000e+02 7.684367503585118886e-01 1.748978009556148849e-01
1.040000000000000000e+02 7.673141579932126755e-01 1.748738175975339815e-01
1.060000000000000000e+02 7.693302786838245311e-01 1.748230192775785952e-01
1.080000000000000000e+02 7.703580419347408892e-01 1.747471860930638332e-01
1.100000000000000000e+02 7.729487566280277555e-01 1.746741513286113878e-01
1.120000000000000000e+02 7.727210508364247277e-01 1.746159251072992302e-01
1.140000000000000000e+02 7.734416501940103439e-01 1.745532294812128238e-01
1.160000000000000000e+02 7.730615672992893206e-01 1.745101668669336026e-01
1.180000000000000000e+02 7.757704721433620332e-01 1.745522610291777021e-01
1.200000000000000000e+02 7.773162995483016147e-01 1.744659654695014661e-01
1.220000000000000000e+02 7.761625936691547434e-01 1.744539326509013666e-01
1.240000000000000000e+02 7.768193319070195724e-01 1.742804711294574926e-01
1.260000000000000000e+02 7.785630498914363207e-01 1.744013227164299129e-01
1.280000000000000000e+02 7.788147956056672427e-01 1.744165276828874567e-01
1.300000000000000000e+02 7.797673044587081215e-01 1.743522736526433581e-01
1.320000000000000000e+02 7.797745033778679113e-01 1.743459584086219927e-01
1.340000000000000000e+02 7.814060905142078406e-01 1.743413446975405068e-01
1.360000000000000000e+02 7.786493058460263184e-01 1.743398122773050229e-01
1.380000000000000000e+02 7.805723529673505023e-01 1.742993661024223873e-01
1.400000000000000000e+02 7.813279983667472672e-01 1.744272706930252159e-01
1.420000000000000000e+02 7.825514165327300820e-01 1.744138039409469931e-01
1.440000000000000000e+02 7.832067169906369308e-01 1.743349704013193724e-01
1.460000000000000000e+02 7.847085846565607925e-01 1.744105937749244328e-01
1.480000000000000000e+02 7.817200227913302379e-01 1.744707367716221980e-01
1.500000000000000000e+02 7.838231018411205842e-01 1.744383826556631656e-01
1.520000000000000000e+02 7.842656658824196381e-01 1.744965841328716405e-01
1.540000000000000000e+02 7.849499411045272046e-01 1.745563843220714895e-01
1.560000000000000000e+02 7.859859933870949611e-01 1.745683137395143969e-01
1.580000000000000000e+02 7.857954029058261680e-01 1.745199938395571582e-01
1.600000000000000000e+02 7.858448528468983119e-01 1.745561846514094850e-01
1.620000000000000000e+02 7.851024559647249434e-01 1.746289465535481034e-01
1.640000000000000000e+02 7.856838201734763771e-01 1.746034417889512635e-01
1.660000000000000000e+02 7.868287419248470860e-01 1.746959300499368040e-01
1.680000000000000000e+02 7.864187879469495268e-01 1.747410248939528232e-01
1.700000000000000000e+02 7.862447592360175541e-01 1.747808857367821045e-01
1.720000000000000000e+02 7.872285710010041848e-01 1.748370222475855995e-01
1.740000000000000000e+02 7.886633028152186808e-01 1.748704990444936158e-01
1.760000000000000000e+02 7.879455025133874635e-01 1.748521611037111290e-01
1.780000000000000000e+02 7.878941894436332083e-01 1.749443603186575380e-01
1.800000000000000000e+02 7.888894429387468543e-01 1.750076488159686972e-01
1.820000000000000000e+02 7.880009914431458373e-01 1.750161347594964834e-01
1.840000000000000000e+02 7.892972178896010549e-01 1.750769390704035866e-01
1.860000000000000000e+02 7.885998109342725604e-01 1.750812043347911295e-01
1.880000000000000000e+02 7.890005852930597197e-01 1.752015958733355305e-01
1.900000000000000000e+02 7.893610458458800716e-01 1.751416934356679334e-01
1.920000000000000000e+02 7.891362054741147825e-01 1.752225941913913565e-01
1.940000000000000000e+02 7.901718882825541357e-01 1.753528610225622286e-01
1.960000000000000000e+02 7.901880940389089947e-01 1.754296479421761923e-01
1.980000000000000000e+02 7.924947403320246053e-01 1.754291164001859638e-01
2.000000000000000000e+02 7.912851465812247298e-01 1.754793623301703354e-01
2.020000000000000000e+02 7.899773304985950872e-01 1.755507794396181931e-01
2.040000000000000000e+02 7.913382397009166569e-01 1.756337298333014718e-01
2.060000000000000000e+02 7.916245305552118694e-01 1.756835049401858639e-01
2.080000000000000000e+02 7.899646297189054645e-01 1.757701079019212409e-01
2.100000000000000000e+02 7.913547031063099535e-01 1.757533277207338485e-01
2.120000000000000000e+02 7.904180853849556154e-01 1.757968097739302793e-01
2.140000000000000000e+02 7.916632355000339238e-01 1.758976986393386566e-01
2.160000000000000000e+02 7.909063176410718876e-01 1.759116831160978667e-01
2.180000000000000000e+02 7.932000343574171497e-01 1.760863526637793941e-01
2.200000000000000000e+02 7.938718429774720420e-01 1.760585283126333833e-01
2.220000000000000000e+02 7.910165011688428116e-01 1.761287645067105279e-01
2.240000000000000000e+02 7.922463129955078509e-01 1.761757075450705867e-01
2.260000000000000000e+02 7.917420629744434946e-01 1.763105685103497633e-01
2.280000000000000000e+02 7.925509208305867581e-01 1.762974557236289541e-01
2.300000000000000000e+02 7.925496763830484070e-01 1.764100469633318735e-01
2.320000000000000000e+02 7.925544091168217342e-01 1.764482036718784674e-01
2.340000000000000000e+02 7.928911838501198073e-01 1.764263094699961565e-01
2.360000000000000000e+02 7.932348857336639636e-01 1.764871677688279739e-01
2.380000000000000000e+02 7.946740885574242741e-01 1.766340677970999196e-01
2.400000000000000000e+02 7.950825755749728607e-01 1.766889567626513113e-01
2.420000000000000000e+02 7.946249866000835160e-01 1.767310662696751633e-01
2.440000000000000000e+02 7.942265146825152611e-01 1.768388280293270165e-01
2.460000000000000000e+02 7.936681782285898157e-01 1.769466370522677634e-01
2.480000000000000000e+02 7.957892406406579244e-01 1.769932187707255744e-01
2.500000000000000000e+02 7.945306650884463862e-01 1.769819653797744252e-01
2.520000000000000000e+02 7.944224773507819748e-01 1.769576946439039844e-01
2.540000000000000000e+02 7.945368149751426134e-01 1.771308672862255129e-01
2.560000000000000000e+02 7.959129816014262060e-01 1.772506994783422107e-01
2.580000000000000000e+02 7.963641851772075286e-01 1.773155780800684811e-01
2.600000000000000000e+02 7.944114891751632435e-01 1.773379402543251993e-01
2.620000000000000000e+02 7.960734531990862894e-01 1.773865155327663257e-01
2.640000000000000000e+02 7.957692158150023731e-01 1.774858835734782203e-01
2.660000000000000000e+02 7.950849441730583056e-01 1.775524343513502357e-01
2.680000000000000000e+02 7.957729145774725676e-01 1.775518470731622389e-01
2.700000000000000000e+02 7.952035945437547770e-01 1.777054981438704606e-01
2.720000000000000000e+02 7.956787338911444074e-01 1.777766959932597923e-01
2.740000000000000000e+02 7.952793040361478827e-01 1.778218871167231707e-01
2.760000000000000000e+02 7.961991172494294888e-01 1.779223560689773553e-01
2.780000000000000000e+02 7.964095542086372381e-01 1.779895600553120238e-01
2.800000000000000000e+02 7.961818969409564239e-01 1.780991761676948837e-01
2.820000000000000000e+02 7.952979924398568823e-01 1.780778975844923839e-01
2.840000000000000000e+02 7.965049341057636179e-01 1.781451640333741593e-01
2.860000000000000000e+02 7.966697288585322667e-01 1.782294079673401588e-01
2.880000000000000000e+02 7.967818845598619859e-01 1.782132276407305538e-01
2.900000000000000000e+02 7.956853406361155123e-01 1.783869735657435118e-01
2.920000000000000000e+02 7.954706494546744944e-01 1.783519749389984033e-01
2.940000000000000000e+02 7.955886036093740010e-01 1.785104450206660975e-01
2.960000000000000000e+02 7.960389582049688384e-01 1.785445944081263114e-01
2.980000000000000000e+02 7.967122076834036726e-01 1.786940346711688166e-01
3.000000000000000000e+02 7.960629312524201140e-01 1.787300892554991860e-01
3.020000000000000000e+02 7.961887651234339502e-01 1.787764478191846695e-01
3.040000000000000000e+02 7.961500601226118023e-01 1.788844863294365983e-01
3.060000000000000000e+02 7.954492158351502695e-01 1.789602390284542599e-01
3.080000000000000000e+02 7.970708059501431242e-01 1.789517090064304539e-01
3.100000000000000000e+02 7.967045443437413832e-01 1.790444460984138841e-01
3.120000000000000000e+02 7.951231110069968411e-01 1.790406391183553270e-01
3.140000000000000000e+02 7.973030815449917430e-01 1.792357516827482733e-01
3.160000000000000000e+02 7.968849976110844446e-01 1.793092669839252973e-01
3.180000000000000000e+02 7.954709070342663724e-01 1.793257909025578745e-01
3.200000000000000000e+02 7.967160612807656639e-01 1.793606077158653167e-01
3.220000000000000000e+02 7.960790305001780309e-01 1.794893555678654384e-01
3.240000000000000000e+02 7.949430187582953167e-01 1.795640995432693787e-01
3.260000000000000000e+02 7.961368540997570964e-01 1.796115845206738004e-01
3.280000000000000000e+02 7.966662158800656979e-01 1.797380133404833658e-01
3.300000000000000000e+02 7.958645506288762883e-01 1.797542818664612796e-01
3.320000000000000000e+02 7.958966694309862477e-01 1.798103853630103610e-01
3.340000000000000000e+02 7.969288954845971107e-01 1.799318477555921503e-01
3.360000000000000000e+02 7.957396949600710201e-01 1.800147452094996436e-01
3.380000000000000000e+02 7.966077410181070517e-01 1.800660668306535983e-01
3.400000000000000000e+02 7.955292616491099755e-01 1.801275029708224451e-01
3.420000000000000000e+02 7.953970769489566717e-01 1.802479302117621363e-01
3.440000000000000000e+02 7.957664185289917702e-01 1.803226830507592415e-01
3.460000000000000000e+02 7.960251058794113321e-01 1.802984933419790325e-01
3.480000000000000000e+02 7.969535365766391433e-01 1.804160883300982565e-01
3.500000000000000000e+02 7.957083191751388451e-01 1.804896182381990066e-01
3.520000000000000000e+02 7.942380983031325226e-01 1.804619877332991340e-01
3.540000000000000000e+02 7.969546435173666676e-01 1.806121616115032580e-01
3.560000000000000000e+02 7.950938649012959658e-01 1.807865127232757552e-01
3.580000000000000000e+02 7.965839295006120757e-01 1.808269917246258796e-01
3.600000000000000000e+02 7.961761339831725515e-01 1.808024845514339951e-01
3.620000000000000000e+02 7.955995653666295686e-01 1.809231742925700159e-01
3.640000000000000000e+02 7.951900606822577267e-01 1.809623156759327112e-01
3.660000000000000000e+02 7.959006214712014415e-01 1.810218600731993144e-01
3.680000000000000000e+02 7.953794374033151815e-01 1.811559799205176569e-01
3.700000000000000000e+02 7.941294366264927129e-01 1.812048218151824097e-01
3.720000000000000000e+02 7.952333230413949350e-01 1.813042689956836651e-01
3.740000000000000000e+02 7.948794992159342598e-01 1.812785871447688824e-01
3.760000000000000000e+02 7.959841463683475782e-01 1.813963087299571564e-01
3.780000000000000000e+02 7.948448592551098368e-01 1.815220681715357109e-01
3.800000000000000000e+02 7.935917408754842306e-01 1.816639287691566018e-01
3.820000000000000000e+02 7.941357771414616629e-01 1.816384771812820376e-01
3.840000000000000000e+02 7.936681454284471027e-01 1.816690363950132781e-01
3.860000000000000000e+02 7.935936024006476908e-01 1.817422366340775697e-01
3.880000000000000000e+02 7.936310915235775809e-01 1.818518079468612603e-01
3.900000000000000000e+02 7.932187719511203383e-01 1.819523739758063252e-01
3.920000000000000000e+02 7.944393025220594096e-01 1.820064991338409821e-01
3.940000000000000000e+02 7.945896417633950826e-01 1.820376975185547253e-01
3.960000000000000000e+02 7.940638733520134496e-01 1.821355670406667182e-01
3.980000000000000000e+02 7.936500645227507755e-01 1.823091116494071073e-01
4.000000000000000000e+02 7.941946248428830568e-01 1.823641822042440797e-01
4.020000000000000000e+02 7.933284046591398964e-01 1.824243235867163970e-01
4.040000000000000000e+02 7.931951114104655032e-01 1.824576304603169330e-01
4.060000000000000000e+02 7.937397732862512267e-01 1.825077506222234358e-01
4.080000000000000000e+02 7.919658832174223395e-01 1.826130456207195052e-01
4.100000000000000000e+02 7.918873708287630375e-01 1.826878722252013032e-01
4.120000000000000000e+02 7.930539895186882182e-01 1.827072878213634177e-01
4.140000000000000000e+02 7.920125177735927169e-01 1.828775923305177853e-01
4.160000000000000000e+02 7.905737731753090802e-01 1.829592315492112320e-01
4.180000000000000000e+02 7.910031893114123358e-01 1.829755487362424438e-01
4.200000000000000000e+02 7.918863308387048550e-01 1.829599196137671191e-01
4.220000000000000000e+02 7.915783433651985002e-01 1.830283334542914253e-01
4.240000000000000000e+02 7.925189354175383727e-01 1.831620831394052129e-01
4.260000000000000000e+02 7.914150926035450340e-01 1.832663276707856004e-01
4.280000000000000000e+02 7.905368202586040560e-01 1.833067747061705721e-01
4.300000000000000000e+02 7.890320872924211359e-01 1.834290123864609490e-01
4.320000000000000000e+02 7.880952768768511030e-01 1.834586316063059053e-01
4.340000000000000000e+02 7.880093663115311786e-01 1.836098132618589063e-01
4.360000000000000000e+02 7.876959764917721429e-01 1.836816243172058327e-01
4.380000000000000000e+02 7.876657385856868920e-01 1.837313310424203705e-01
4.400000000000000000e+02 7.899713170989757227e-01 1.837554701563099968e-01
4.420000000000000000e+02 7.900557481284440353e-01 1.838179936076466681e-01
4.440000000000000000e+02 7.883145830583369040e-01 1.838513815556230835e-01
4.460000000000000000e+02 7.883398900829577949e-01 1.840221160680232115e-01
4.480000000000000000e+02 7.880793267970017668e-01 1.841466285616280563e-01
4.500000000000000000e+02 7.875324896736278779e-01 1.841528641300292368e-01
4.520000000000000000e+02 7.888131671512779164e-01 1.841856226505681482e-01
4.540000000000000000e+02 7.885502111993832886e-01 1.843077557460658378e-01
4.560000000000000000e+02 7.886874853157397336e-01 1.844339772893041629e-01
4.580000000000000000e+02 7.892815165940093580e-01 1.845423115880368281e-01
4.600000000000000000e+02 7.877009861869884721e-01 1.846225764860312257e-01
4.620000000000000000e+02 7.873784760254733950e-01 1.847328155223350032e-01
4.640000000000000000e+02 7.862522243027344482e-01 1.847055048027687052e-01
4.660000000000000000e+02 7.853541088914667290e-01 1.847869797899599764e-01
4.680000000000000000e+02 7.862896862678211418e-01 1.848277835067451413e-01
4.700000000000000000e+02 7.859054780878372837e-01 1.848907018015163717e-01
4.720000000000000000e+02 7.859224590099398444e-01 1.850870209805330624e-01
4.740000000000000000e+02 7.880052301265190184e-01 1.850686422996017100e-01
4.760000000000000000e+02 7.858962132511535525e-01 1.851046366954044731e-01
4.780000000000000000e+02 7.852211692940570531e-01 1.851598113546791824e-01
4.800000000000000000e+02 7.848906085889484352e-01 1.852500861913002062e-01
4.820000000000000000e+02 7.845585936122736470e-01 1.853053193217765737e-01
4.840000000000000000e+02 7.837647423608338215e-01 1.854246642268046197e-01
4.860000000000000000e+02 7.842943667700800203e-01 1.854744792791086228e-01
4.880000000000000000e+02 7.844205407052696755e-01 1.855953039133065585e-01
4.900000000000000000e+02 7.838542324283125362e-01 1.856627016029318566e-01
4.920000000000000000e+02 7.827103224164299045e-01 1.857897043484928734e-01
4.940000000000000000e+02 7.815076894604300328e-01 1.858028475475329289e-01
4.960000000000000000e+02 7.822643299612884737e-01 1.859123893688918727e-01
4.980000000000000000e+02 7.830214247173586939e-01 1.859820081807674608e-01
5.000000000000000000e+02 7.838945881552523698e-01 1.860726448433600855e-01


==> anc/DIV_E_FULL_xl0.128_beta6.240.dat <==
# XT [fm]	DIV_E_FULL [GeV^2/fm]	DIV_E_FULL_ERROR [GeV^2/fm]
-1.022434465519999724e+00 -4.497340403867219026e-03 6.399735951463103763e-03
-9.585323114249997278e-01 -7.848005013223904956e-04 6.624374702175487607e-03
-8.946301573299997312e-01 1.043005083038758439e-03 6.971473565309568854e-03
-8.307280032349997345e-01 4.804344238042314481e-03 6.931283228550334796e-03
-7.668258491399997379e-01 1.186345900958349700e-02 7.504939243187372551e-03
-7.029236950449998522e-01 1.304472351383956577e-02 7.288787250423599089e-03
-6.390215409499998556e-01 1.475664152367814515e-02 7.468730171578720663e-03
-5.751193868549998589e-01 1.964231521922275847e-02 7.139305435650396270e-03
-5.112172327599998622e-01 2.462761239876785219e-02 7.171551024152613904e-03
-4.473150786649998656e-01 3.911384556859163336e-02 7.231155653438163348e-03
-3.834129245699998689e-01 5.658475153625806831e-02 7.405028058532172296e-03
-3.195107704749999278e-01 8.715121005200479609e-02 7.365786124549654479e-03
-2.556086163799999311e-01 1.402938309178363152e-01 7.324426462731803596e-03
-1.917064622849999345e-01 2.438810714411969727e-01 7.437057253567941340e-03
-1.278043081899999656e-01 2.943409428697099095e+00 7.858966265358023964e-03
-6.390215409499998278e-02 4.803167293442463404e+00 7.967260551013608319e-03
0.000000000000000000e+00 8.745620553099849204e+00 1.401937099627910237e-02
6.390215409499998278e-02 4.803167293442463404e+00 7.967260551013608319e-03
1.278043081899999656e-01 2.943409428697099095e+00 7.858966265358023964e-03
1.917064622849999345e-01 2.438810714411969727e-01 7.437057253567941340e-03
2.556086163799999311e-01 1.402938309178363152e-01 7.324426462731803596e-03
3.195107704749999278e-01 8.715121005200479609e-02 7.365786124549654479e-03
3.834129245699998689e-01 5.658475153625806831e-02 7.405028058532172296e-03
4.473150786649998656e-01 3.911384556859163336e-02 7.231155653438163348e-03
5.112172327599998622e-01 2.462761239876785219e-02 7.171551024152613904e-03
5.751193868549998589e-01 1.964231521922275847e-02 7.139305435650396270e-03
6.390215409499998556e-01 1.475664152367814515e-02 7.468730171578720663e-03
7.029236950449998522e-01 1.304472351383956577e-02 7.288787250423599089e-03
7.668258491399997379e-01 1.186345900958349700e-02 7.504939243187372551e-03
8.307280032349997345e-01 4.804344238042314481e-03 6.931283228550334796e-03
8.946301573299997312e-01 1.043005083038758439e-03 6.971473565309568854e-03
9.585323114249997278e-01 -7.848005013223904956e-04 6.624374702175487607e-03
1.022434465519999724e+00 -4.497340403867219026e-03 6.399735951463103763e-03


==> anc/DIV_E_FULL_xl0.128_beta6.544.dat <==
# XT [fm]	DIV_E_FULL [GeV^2/fm]	DIV_E_FULL_ERROR [GeV^2/fm]
-5.114769413546664811e-01 6.532573270645124219e-02 3.083568839125894537e-02
-4.688538629084442744e-01 3.719739456601417471e-02 3.113740333166733348e-02
-4.262307844622220676e-01 4.258940983668586117e-02 3.144061244463992877e-02
-3.836077060159998608e-01 1.614608290636736915e-02 3.159274467827481031e-02
-3.409846275697776541e-01 3.796127004045273673e-02 3.141582064851209527e-02
-2.983615491235554473e-01 7.497144808640804348e-02 3.105478084003504904e-02
-2.557384706773332406e-01 1.227656517532083047e-01 3.187783674331075984e-02
-2.131153922311110338e-01 2.007850792911146098e-01 3.220728535478875609e-02
-1.704923137848888270e-01 3.404382145562104833e-01 3.288052690876084455e-02
-1.278692353386666203e-01 5.648058627752986505e-01 3.246339348039595230e-02
-8.524615689244441352e-02 7.872488612470556202e-01 3.002628598408094845e-02
-4.262307844622220676e-02 1.049225798025192224e+00 3.203521500542188399e-02
0.000000000000000000e+00 6.006252939512125577e-01 5.612363775971242197e-02
4.262307844622220676e-02 1.049225798025192224e+00 3.203521500542188399e-02
8.524615689244441352e-02 7.872488612470556202e-01 3.002628598408094845e-02
1.278692353386666203e-01 5.648058627752986505e-01 3.246339348039595230e-02
1.704923137848888270e-01 3.404382145562104833e-01 3.288052690876084455e-02
2.131153922311110338e-01 2.007850792911146098e-01 3.220728535478875609e-02
2.557384706773332406e-01 1.227656517532083047e-01 3.187783674331075984e-02
2.983615491235554473e-01 7.497144808640804348e-02 3.105478084003504904e-02
3.409846275697776541e-01 3.796127004045273673e-02 3.141582064851209527e-02
3.836077060159998608e-01 1.614608290636736915e-02 3.159274467827481031e-02
4.262307844622220676e-01 4.258940983668586117e-02 3.144061244463992877e-02
4.688538629084442744e-01 3.719739456601417471e-02 3.113740333166733348e-02
5.114769413546664811e-01 6.532573270645124219e-02 3.083568839125894537e-02


==> anc/DIV_E_FULL_xl0.128_beta6.769.dat <==
# XT [fm]	DIV_E_FULL [GeV^2/fm]	DIV_E_FULL_ERROR [GeV^2/fm]
-5.112383619044197358e-01 -1.084821760942995400e-01 1.434172245775367782e-01
-4.792859642853934954e-01 -1.106167216869405334e-02 1.490531894549556313e-01
-4.473335666663672550e-01 -1.016320356681998764e-02 1.490255911764148122e-01
-4.153811690473410145e-01 -7.995793317426415359e-02 1.492720761596407486e-01
-3.834287714283147741e-01 1.085382128814247060e-01 1.506685983737744983e-01
-3.514763738092885892e-01 2.797402239264901724e-01 1.532598615352909199e-01
-3.195239761902623488e-01 2.243761173547983989e-01 1.591640595047076889e-01
-2.875715785712361083e-01 1.604771597520751325e-01 1.662665964126417983e-01
-2.556191809522098679e-01 2.712616131772511707e-01 1.592766946486400548e-01
-2.236667833331836275e-01 4.224740742545464722e-01 1.601121060645806782e-01
-1.917143857141573871e-01 4.003510783969919107e-01 1.671846460230949349e-01
-1.597619880951311744e-01 7.553325715554647379e-01 1.714227942922535719e-01
-1.278095904761049340e-01 7.634183599267724274e-01 1.752419724747616980e-01
-9.585719285707869353e-02 9.641553491878356308e-01 1.669807563484639601e-01
-6.390479523805246698e-02 1.101723280541554661e+00 1.549795034298493412e-01
-3.195239761902623349e-02 1.318182200259179204e+00 1.654306928717876324e-01
0.000000000000000000e+00 1.274721880761898518e+00 2.732028501928714936e-01
3.195239761902623349e-02 1.318182200259179204e+00 1.654306928717876324e-01
6.390479523805246698e-02 1.101723280541554661e+00 1.549795034298493412e-01
9.585719285707869353e-02 9.641553491878356308e-01 1.669807563484639601e-01
1.278095904761049340e-01 7.634183599267724274e-01 1.752419724747616980e-01
1.597619880951311744e-01 7.553325715554647379e-01 1.714227942922535719e-01
1.917143857141573871e-01 4.003510783969919107e-01 1.671846460230949349e-01
2.236667833331836275e-01 4.224740742545464722e-01 1.601121060645806782e-01
2.556191809522098679e-01 2.712616131772511707e-01 1.592766946486400548e-01
2.875715785712361083e-01 1.604771597520751325e-01 1.662665964126417983e-01
3.195239761902623488e-01 2.243761173547983989e-01 1.591640595047076889e-01
3.514763738092885892e-01 2.797402239264901724e-01 1.532598615352909199e-01
3.834287714283147741e-01 1.085382128814247060e-01 1.506685983737744983e-01
4.153811690473410145e-01 -7.995793317426415359e-02 1.492720761596407486e-01
4.473335666663672550e-01 -1.016320356681998764e-02 1.490255911764148122e-01
4.792859642853934954e-01 -1.106167216869405334e-02 1.490531894549556313e-01
5.112383619044197358e-01 -1.084821760942995400e-01 1.434172245775367782e-01


==> anc/DIV_E_NP_vs_smearing_xl0.128_xt0.128_beta6.240.dat <==
# SMEARING	DIV_E_NP [GeV^2/fm]	DIV_E_NP_ERROR [GeV^2/fm]
0.000000000000000000e+00 -1.702305470883679117e+00 1.013415019744952739e+00
2.000000000000000000e+00 9.730302989897619825e-02 3.588323998573215295e-02
4.000000000000000000e+00 2.101131476846634372e-01 1.659237213509565448e-02
6.000000000000000000e+00 2.614991940161399131e-01 1.189065221400878621e-02
8.000000000000000000e+00 2.863175307063742792e-01 9.831373565188995453e-03
1.000000000000000000e+01 2.989647110686911580e-01 8.621499204939028771e-03
1.200000000000000000e+01 3.038829492377296271e-01 7.806780812258297224e-03
1.400000000000000000e+01 3.036249490174396382e-01 7.250436144165046080e-03
1.600000000000000000e+01 3.005249644882096449e-01 6.822833893893158648e-03
1.800000000000000000e+01 2.955284887512557024e-01 6.513897464165647154e-03
2.000000000000000000e+01 2.897067809072951250e-01 6.261094601805137876e-03
2.200000000000000000e+01 2.827420786754220039e-01 6.073672946519046746e-03
2.400000000000000000e+01 2.761919797821420497e-01 5.909372505435340692e-03
2.600000000000000000e+01 2.694977981609329443e-01 5.786496878160528150e-03
2.800000000000000000e+01 2.628423438381500277e-01 5.674450060950785371e-03
3.000000000000000000e+01 2.563197340069367502e-01 5.578540624007242467e-03
3.200000000000000000e+01 2.501391129330473029e-01 5.510875843108117324e-03
3.400000000000000000e+01 2.444112166963176291e-01 5.438661492667272446e-03
3.600000000000000000e+01 2.388476194777852391e-01 5.377450498610852024e-03
3.800000000000000000e+01 2.335172470350579121e-01 5.330827121293033564e-03
4.000000000000000000e+01 2.283332858812010813e-01 5.302063216351172309e-03
4.200000000000000000e+01 2.237013218911521051e-01 5.262820894815842601e-03
4.400000000000000000e+01 2.191436799775250965e-01 5.232341922996106356e-03
4.600000000000000000e+01 2.148762955478928649e-01 5.208766143656476562e-03
4.800000000000000000e+01 2.110847568459118528e-01 5.197281806784566881e-03
5.000000000000000000e+01 2.069317805153388645e-01 5.177771437768370448e-03
5.200000000000000000e+01 2.034461718142004383e-01 5.174006387547347603e-03
5.400000000000000000e+01 2.000967718485177071e-01 5.161843660969511922e-03
5.600000000000000000e+01 1.969588054004734468e-01 5.146430523609546795e-03
5.800000000000000000e+01 1.936319055525763111e-01 5.146290685251279744e-03
6.000000000000000000e+01 1.906043555907328824e-01 5.133247441538309024e-03
6.200000000000000000e+01 1.878097931580026414e-01 5.131219792731157858e-03
6.400000000000000000e+01 1.854119111179530210e-01 5.122408639440636027e-03
6.600000000000000000e+01 1.827252676733964187e-01 5.116802400020736309e-03
6.800000000000000000e+01 1.803537174753377104e-01 5.117989446225532091e-03
7.000000000000000000e+01 1.779713163682160038e-01 5.119289228204683406e-03
7.200000000000000000e+01 1.757233300171103241e-01 5.109570144592721387e-03
7.400000000000000000e+01 1.737119980081034132e-01 5.112336929412840403e-03
7.600000000000000000e+01 1.715531552030480078e-01 5.114256436655148855e-03
7.800000000000000000e+01 1.697657882098977389e-01 5.110908147725321503e-03
8.000000000000000000e+01 1.677661986882806600e-01 5.114623759536886943e-03
8.200000000000000000e+01 1.662668051246732337e-01 5.110672218236447274e-03
8.400000000000000000e+01 1.644337383476145997e-01 5.125961949109788217e-03
8.600000000000000000e+01 1.630186737239784356e-01 5.112897049494645289e-03
8.800000000000000000e+01 1.613967397743979182e-01 5.128268207825465233e-03
9.000000000000000000e+01 1.598414551933760031e-01 5.117560432530946120e-03
9.200000000000000000e+01 1.583610524373375295e-01 5.125383768343576979e-03
9.400000000000000000e+01 1.568690887221540209e-01 5.131405281133713872e-03
9.600000000000000000e+01 1.558531275263085047e-01 5.141001811651300935e-03
9.800000000000000000e+01 1.545080802124794983e-01 5.142174903457836545e-03
1.000000000000000000e+02 1.532427201578270004e-01 5.153310125817919807e-03
1.020000000000000000e+02 1.521447364315512696e-01 5.139669682240018307e-03
1.040000000000000000e+02 1.509065618934581909e-01 5.149556771717364069e-03
1.060000000000000000e+02 1.499973181390999166e-01 5.163034827170192090e-03
1.080000000000000000e+02 1.488138363255047947e-01 5.169172090508150109e-03
1.100000000000000000e+02 1.478601586526391010e-01 5.173291021770316453e-03
1.120000000000000000e+02 1.467821069433559444e-01 5.184075348266764180e-03
1.140000000000000000e+02 1.459773765368391762e-01 5.187000442974872699e-03
1.160000000000000000e+02 1.450251524345699816e-01 5.186980864191647819e-03
1.180000000000000000e+02 1.440599619711452062e-01 5.202525009352526944e-03
1.200000000000000000e+02 1.433596255934971031e-01 5.202538608693211761e-03
1.220000000000000000e+02 1.425346459823907397e-01 5.205363496436884833e-03
1.240000000000000000e+02 1.417184906263298794e-01 5.211812933910943066e-03
1.260000000000000000e+02 1.409304710933432792e-01 5.214205488337893095e-03
1.280000000000000000e+02 1.401493318612818118e-01 5.233421987236521085e-03
1.300000000000000000e+02 1.395401573144445240e-01 5.239482043317950088e-03
1.320000000000000000e+02 1.388721706713704762e-01 5.248073752488419466e-03
1.340000000000000000e+02 1.378997847669891641e-01 5.241214509050784280e-03
1.360000000000000000e+02 1.377247691060192736e-01 5.254037443141808435e-03
1.380000000000000000e+02 1.367257937657217204e-01 5.262512741192609464e-03
1.400000000000000000e+02 1.362092226691940522e-01 5.275256687335504353e-03
1.420000000000000000e+02 1.356034289420619821e-01 5.281652093584108740e-03
1.440000000000000000e+02 1.350968869809081319e-01 5.283887535036274098e-03
1.460000000000000000e+02 1.344313383888840197e-01 5.299169060037574146e-03
1.480000000000000000e+02 1.339982216673780979e-01 5.313517808811038350e-03
1.500000000000000000e+02 1.334015227325706654e-01 5.316949598366570336e-03
1.520000000000000000e+02 1.329619116643583621e-01 5.322143507568151237e-03
1.540000000000000000e+02 1.323756445834081696e-01 5.336188710961057777e-03
1.560000000000000000e+02 1.320768300904369696e-01 5.334446479848200737e-03
1.580000000000000000e+02 1.314246284869999837e-01 5.346027777876634357e-03
1.600000000000000000e+02 1.310386780381809779e-01 5.353450352520985542e-03
1.620000000000000000e+02 1.304502510070802423e-01 5.358574570581640592e-03
1.640000000000000000e+02 1.301536278113458733e-01 5.366983115722215314e-03
1.660000000000000000e+02 1.297428297388677765e-01 5.381246301766650850e-03
1.680000000000000000e+02 1.294214170874592451e-01 5.396009639886261387e-03
1.700000000000000000e+02 1.289565606061912340e-01 5.390682680376673343e-03
1.720000000000000000e+02 1.287682879957458559e-01 5.404826908727596371e-03
1.740000000000000000e+02 1.281244761660628173e-01 5.424866252808811622e-03
1.760000000000000000e+02 1.278135158214800393e-01 5.424747894170207224e-03
1.780000000000000000e+02 1.276983750238235016e-01 5.422679642639318190e-03
1.800000000000000000e+02 1.272624741417069105e-01 5.430464017125867862e-03
1.820000000000000000e+02 1.267668994141837591e-01 5.437973695502643784e-03
1.840000000000000000e+02 1.265845114875460420e-01 5.450521930727560832e-03
1.860000000000000000e+02 1.262778696811151513e-01 5.466924560392221952e-03
1.880000000000000000e+02 1.258802268012459702e-01 5.475207020422093000e-03
1.900000000000000000e+02 1.255695772941774757e-01 5.473247296986069078e-03
1.920000000000000000e+02 1.252717745891077927e-01 5.491483045978297686e-03
1.940000000000000000e+02 1.249846265901749520e-01 5.491157597988493774e-03
1.960000000000000000e+02 1.246901255554941634e-01 5.510775723133640516e-03
1.980000000000000000e+02 1.242360036216005603e-01 5.511064140993591348e-03
2.000000000000000000e+02 1.242131299458439225e-01 5.516483570020284423e-03
2.020000000000000000e+02 1.239376191777968594e-01 5.530063905124830981e-03
2.040000000000000000e+02 1.237598804051762286e-01 5.536386145511925337e-03
2.060000000000000000e+02 1.233443689240645291e-01 5.536503624617761937e-03
2.080000000000000000e+02 1.232416331229170409e-01 5.553471090357635365e-03
2.100000000000000000e+02 1.229649138124696006e-01 5.557545998188762222e-03
2.120000000000000000e+02 1.228118316540014882e-01 5.569080048873411085e-03
2.140000000000000000e+02 1.222659632315272055e-01 5.571079815570069427e-03
2.160000000000000000e+02 1.222667297983007634e-01 5.578494025007606910e-03
2.180000000000000000e+02 1.220860697577508119e-01 5.587533667499440700e-03
2.200000000000000000e+02 1.220232076711379315e-01 5.595168645098698608e-03
2.220000000000000000e+02 1.216604909958641512e-01 5.602438603842725337e-03
2.240000000000000000e+02 1.215172012312722011e-01 5.605571136290144266e-03
2.260000000000000000e+02 1.212746300374924896e-01 5.632574806913990054e-03
2.280000000000000000e+02 1.210622929933277414e-01 5.629516711208568808e-03
2.300000000000000000e+02 1.208896370083389626e-01 5.656302286780964632e-03
2.320000000000000000e+02 1.207405203732236920e-01 5.646565194481384213e-03
2.340000000000000000e+02 1.206337376052998012e-01 5.651979082636762568e-03
2.360000000000000000e+02 1.204552029641977745e-01 5.658570114976429338e-03
2.380000000000000000e+02 1.203867656980445733e-01 5.667326668200090185e-03
2.400000000000000000e+02 1.202115037248177587e-01 5.674234219269973928e-03
2.420000000000000000e+02 1.200671241072274742e-01 5.683323571450639954e-03
2.440000000000000000e+02 1.199185864762679077e-01 5.685171575720023886e-03
2.460000000000000000e+02 1.197096133253788275e-01 5.693622223697615732e-03
2.480000000000000000e+02 1.197194473676505971e-01 5.715818945881743704e-03
2.500000000000000000e+02 1.194247016945727130e-01 5.702587401687908911e-03
2.520000000000000000e+02 1.193796868710913922e-01 5.714610049196413612e-03
2.540000000000000000e+02 1.190127957680430087e-01 5.722899225459748135e-03
2.560000000000000000e+02 1.189904352083919481e-01 5.722113719807115848e-03
2.580000000000000000e+02 1.190446515200896255e-01 5.726100086109767347e-03
2.600000000000000000e+02 1.187785195845693781e-01 5.739610823631868461e-03
2.620000000000000000e+02 1.186051909574192265e-01 5.737725587068663591e-03
2.640000000000000000e+02 1.184539036231250925e-01 5.754972486082155989e-03
2.660000000000000000e+02 1.185690168820916351e-01 5.767288900167946014e-03
2.680000000000000000e+02 1.183602359689518990e-01 5.758992813478823469e-03
2.700000000000000000e+02 1.182424843202897202e-01 5.777541523895241178e-03
2.720000000000000000e+02 1.181756179924246392e-01 5.758488824319317641e-03
2.740000000000000000e+02 1.179883175918231414e-01 5.782110549849932106e-03
2.760000000000000000e+02 1.179210562745892366e-01 5.779564794142448905e-03
2.780000000000000000e+02 1.176639236665539823e-01 5.791567562986866397e-03
2.800000000000000000e+02 1.176870740763721612e-01 5.803221338293780909e-03
2.820000000000000000e+02 1.175153755238510789e-01 5.806926295611084671e-03
2.840000000000000000e+02 1.176510668854848507e-01 5.812193996821931642e-03
2.860000000000000000e+02 1.175342817120514499e-01 5.806461635067040362e-03
2.880000000000000000e+02 1.173106472312417936e-01 5.817764294800032918e-03
2.900000000000000000e+02 1.173352103413875247e-01 5.821512171019611707e-03
2.920000000000000000e+02 1.171424226508193667e-01 5.814903065463193632e-03
2.940000000000000000e+02 1.169602149306275402e-01 5.829148549041210207e-03
2.960000000000000000e+02 1.171282741756183021e-01 5.831904999009776547e-03
2.980000000000000000e+02 1.169315901307138444e-01 5.837698161582116282e-03
3.000000000000000000e+02 1.168590113616327919e-01 5.842836076096095260e-03
3.020000000000000000e+02 1.167321358271771470e-01 5.841887628028972178e-03
3.040000000000000000e+02 1.167781154075415301e-01 5.860176853909842935e-03
3.060000000000000000e+02 1.167360824223680899e-01 5.869099631586988455e-03
3.080000000000000000e+02 1.169279123639584417e-01 5.859174037518106656e-03
3.100000000000000000e+02 1.168113209910719569e-01 5.851551692341812327e-03
3.120000000000000000e+02 1.165018639071133816e-01 5.872908252720875945e-03
3.140000000000000000e+02 1.164701712964992114e-01 5.878489474089010000e-03
3.160000000000000000e+02 1.164278209232497280e-01 5.857909075933513503e-03
3.180000000000000000e+02 1.165231286151997697e-01 5.887136567655808055e-03
3.200000000000000000e+02 1.164740739198146940e-01 5.878029057230126780e-03
3.220000000000000000e+02 1.161949308751586002e-01 5.888704215679003116e-03
3.240000000000000000e+02 1.163217851487561433e-01 5.896117506575817083e-03
3.260000000000000000e+02 1.163991629363930330e-01 5.896710506145121794e-03
3.280000000000000000e+02 1.161875046990773069e-01 5.886580549442279632e-03
3.300000000000000000e+02 1.161873512196279074e-01 5.907125669955293548e-03
3.320000000000000000e+02 1.162230862747135884e-01 5.899763223038700932e-03
3.340000000000000000e+02 1.161478392237949714e-01 5.918866369103488283e-03
3.360000000000000000e+02 1.159907657568088057e-01 5.903606091921043304e-03
3.380000000000000000e+02 1.159160289979835612e-01 5.921237047777070696e-03
3.400000000000000000e+02 1.160023964224300430e-01 5.922825191575911870e-03
3.420000000000000000e+02 1.160365218535023141e-01 5.913561781885652048e-03
3.440000000000000000e+02 1.159199105973837268e-01 5.922840552732741917e-03
3.460000000000000000e+02 1.159377320887782920e-01 5.926070065502661750e-03
3.480000000000000000e+02 1.160188129514006100e-01 5.924065062396155143e-03
3.500000000000000000e+02 1.158379948705852008e-01 5.937208912356571611e-03
3.520000000000000000e+02 1.159570760778678294e-01 5.925174907481994997e-03
3.540000000000000000e+02 1.158263165580240978e-01 5.942319427502556518e-03
3.560000000000000000e+02 1.157785762506251398e-01 5.934964108289181479e-03
3.580000000000000000e+02 1.157745720649434040e-01 5.946196592055364750e-03
3.600000000000000000e+02 1.157005327482415608e-01 5.944620523714770621e-03
3.620000000000000000e+02 1.156801769464142343e-01 5.941795345055313031e-03
3.640000000000000000e+02 1.156863227647836612e-01 5.941337109597089744e-03
3.660000000000000000e+02 1.158629132229253705e-01 5.954108153110088467e-03
3.680000000000000000e+02 1.155427593869444575e-01 5.958276737222438675e-03
3.700000000000000000e+02 1.156088738552052270e-01 5.959210069828088999e-03
3.720000000000000000e+02 1.155401744673381081e-01 5.959284076309097518e-03
3.740000000000000000e+02 1.157095012234894277e-01 5.953626657467812021e-03
3.760000000000000000e+02 1.156369832607458820e-01 5.974340865333142674e-03
3.780000000000000000e+02 1.155737046511305516e-01 5.970504788640184149e-03
3.800000000000000000e+02 1.153925550773605979e-01 5.975606718650603930e-03
3.820000000000000000e+02 1.156095329561796364e-01 5.980357509553078064e-03
3.840000000000000000e+02 1.156190511444900038e-01 5.976122541666696250e-03
3.860000000000000000e+02 1.155630321176786407e-01 5.992389901668443777e-03
3.880000000000000000e+02 1.156187500905958149e-01 5.984500095581621847e-03
3.900000000000000000e+02 1.154388902260578692e-01 5.980575373178896766e-03
3.920000000000000000e+02 1.153833166262073495e-01 5.979381022779995530e-03
3.940000000000000000e+02 1.154773032715283865e-01 5.983955233528717201e-03
3.960000000000000000e+02 1.153979198475942186e-01 5.990081243468328362e-03
3.980000000000000000e+02 1.155284648783161949e-01 5.987311258892292522e-03
4.000000000000000000e+02 1.154403239590753860e-01 5.991229964140564086e-03
4.020000000000000000e+02 1.155473411885742235e-01 5.998705472267878459e-03
4.040000000000000000e+02 1.155308242927039486e-01 5.997821735850421797e-03
4.060000000000000000e+02 1.155137515446735819e-01 6.003818908605581574e-03
4.080000000000000000e+02 1.155538984191673557e-01 6.021473449701361495e-03
4.100000000000000000e+02 1.154903655605154233e-01 6.011261700110635646e-03
4.120000000000000000e+02 1.155546797933848097e-01 6.021618068668939741e-03
4.140000000000000000e+02 1.153690350291399352e-01 6.003681146032401744e-03
4.160000000000000000e+02 1.152784719068126601e-01 6.024721377684335438e-03
4.180000000000000000e+02 1.154370334106074730e-01 6.014238074164128707e-03
4.200000000000000000e+02 1.156003252063144832e-01 6.020172571375641962e-03
4.220000000000000000e+02 1.155031065486024910e-01 6.031205447005289107e-03
4.240000000000000000e+02 1.155467863359946057e-01 6.026362638628377129e-03
4.260000000000000000e+02 1.154863371270152539e-01 6.033159057518828854e-03
4.280000000000000000e+02 1.155265559955220844e-01 6.024672026786977164e-03
4.300000000000000000e+02 1.154650037441399130e-01 6.031244611202545014e-03
4.320000000000000000e+02 1.158488362638167152e-01 6.037955990412530866e-03
4.340000000000000000e+02 1.155329148982860571e-01 6.026946761278546318e-03
4.360000000000000000e+02 1.155864827631390840e-01 6.049201029513247459e-03
4.380000000000000000e+02 1.156497936255786313e-01 6.043410947106904116e-03
4.400000000000000000e+02 1.155654041436212920e-01 6.045931791928336324e-03
4.420000000000000000e+02 1.156176790849419156e-01 6.044280944823400038e-03
4.440000000000000000e+02 1.155525930134839036e-01 6.045069524847631638e-03
4.460000000000000000e+02 1.155302270308725954e-01 6.053743332959535262e-03
4.480000000000000000e+02 1.154666421983254615e-01 6.041214966619723979e-03
4.500000000000000000e+02 1.157386945816179374e-01 6.046872631845282703e-03
4.520000000000000000e+02 1.155723293382868166e-01 6.044517715901501394e-03
4.540000000000000000e+02 1.156016741245952523e-01 6.042117185680545219e-03
4.560000000000000000e+02 1.155974338181220140e-01 6.055068811651264683e-03
4.580000000000000000e+02 1.154498583359722663e-01 6.052728436184678061e-03
4.600000000000000000e+02 1.156974363901158431e-01 6.066352027699583628e-03
4.620000000000000000e+02 1.155310250347848927e-01 6.066108935328010099e-03
4.640000000000000000e+02 1.156758108942810975e-01 6.056770077394274532e-03
4.660000000000000000e+02 1.157692052946503458e-01 6.046608272114337330e-03
4.680000000000000000e+02 1.156575878179583600e-01 6.068037216308750509e-03
4.700000000000000000e+02 1.157605128559201224e-01 6.073038142604230728e-03
4.720000000000000000e+02 1.156376809518252086e-01 6.069806847606283411e-03
4.740000000000000000e+02 1.155348557421185390e-01 6.067836522714969462e-03
4.760000000000000000e+02 1.157468927013527021e-01 6.079816153937792240e-03
4.780000000000000000e+02 1.157407202085130732e-01 6.071941340454418967e-03
4.800000000000000000e+02 1.156211992957430906e-01 6.076588865066295461e-03
4.820000000000000000e+02 1.158298372951027111e-01 6.076203758633822068e-03
4.840000000000000000e+02 1.159021584006503097e-01 6.078955907365561628e-03
4.860000000000000000e+02 1.158739197156287981e-01 6.091470569090789121e-03
4.880000000000000000e+02 1.155469834587307815e-01 6.083966185634635815e-03
4.900000000000000000e+02 1.156361426732995246e-01 6.102425356028290046e-03
4.920000000000000000e+02 1.155808517046437722e-01 6.092672650731702395e-03
4.940000000000000000e+02 1.157389343928363901e-01 6.112532737131025004e-03
4.960000000000000000e+02 1.160152593153054440e-01 6.105631563752014941e-03
4.980000000000000000e+02 1.159616014089667607e-01 6.110158788090836596e-03
5.000000000000000000e+02 1.158714008152044589e-01 6.108168858386168326e-03


==> anc/DIV_E_NP_vs_smearing_xl0.128_xt0.128_beta6.544.dat <==
# SMEARING	DIV_E_NP [GeV^2/fm]	DIV_E_NP_ERROR [GeV^2/fm]
0.000000000000000000e+00 -2.939489644604805818e+01 2.619928361851823340e+01
1.000000000000000000e+00 -2.352721857536614891e+00 9.176694858940352972e-01
2.000000000000000000e+00 -5.302341980631292140e-01 2.885953416136028959e-01
3.000000000000000000e+00 -1.024892921568809068e-01 1.477628296762865112e-01
4.000000000000000000e+00 4.197652214457386205e-02 9.954253393676337769e-02
5.000000000000000000e+00 9.698725091016399680e-02 7.469532916175303239e-02
6.000000000000000000e+00 1.289603364631673466e-01 5.928239663703509937e-02
7.000000000000000000e+00 1.511910427305756810e-01 4.934865183667843519e-02
8.000000000000000000e+00 1.702051163437542092e-01 4.259148444487577401e-02
9.000000000000000000e+00 1.851902554008574009e-01 3.784993700055652027e-02
1.000000000000000000e+01 1.994820599293380958e-01 3.459392227380165413e-02
1.100000000000000000e+01 2.124321399757510831e-01 3.208233971529258349e-02
1.200000000000000000e+01 2.232203662102869302e-01 3.027120954146101175e-02
1.300000000000000000e+01 2.339689157404022668e-01 2.875471733549594608e-02
1.400000000000000000e+01 2.429118838785811474e-01 2.755520700414937699e-02
1.500000000000000000e+01 2.509265050610927639e-01 2.665665073623610729e-02
1.600000000000000000e+01 2.583548487430123997e-01 2.575787451306905951e-02
1.700000000000000000e+01 2.638896369118406970e-01 2.506137398004402300e-02
1.800000000000000000e+01 2.699220411682600185e-01 2.441342100529565046e-02
1.900000000000000000e+01 2.741696974144628984e-01 2.392218117172890610e-02
2.000000000000000000e+01 2.791100377881970407e-01 2.336179061176186719e-02
2.100000000000000000e+01 2.823566040367905261e-01 2.291686106788357741e-02
2.200000000000000000e+01 2.858209339509376612e-01 2.252204249948951131e-02
2.300000000000000000e+01 2.876946926573901719e-01 2.212935327286307680e-02
2.400000000000000000e+01 2.899847385159788904e-01 2.182466757299774546e-02
2.500000000000000000e+01 2.910762304549968094e-01 2.152347281968139403e-02
2.600000000000000000e+01 2.932132291729995788e-01 2.121302304733640662e-02
2.700000000000000000e+01 2.932033431959569225e-01 2.093311394042568496e-02
2.800000000000000000e+01 2.936505643370753149e-01 2.068369573636862427e-02
2.900000000000000000e+01 2.936218042622064095e-01 2.042359874630396074e-02
3.000000000000000000e+01 2.938287647449646101e-01 2.021905724365790497e-02
3.100000000000000000e+01 2.941902303751920966e-01 2.002894648345781778e-02
3.200000000000000000e+01 2.934471569143904390e-01 1.982438785591430358e-02
3.300000000000000000e+01 2.928275863980575600e-01 1.966066719961599707e-02
3.400000000000000000e+01 2.923046972443227864e-01 1.947733073665705583e-02
3.500000000000000000e+01 2.912455762659834080e-01 1.931234924798430272e-02
3.600000000000000000e+01 2.896998727293760845e-01 1.916311698128206689e-02
3.700000000000000000e+01 2.896389897767664423e-01 1.902179401248531992e-02
3.800000000000000000e+01 2.881997889423734693e-01 1.888298736828908711e-02
3.900000000000000000e+01 2.871054704451702078e-01 1.879117520974911068e-02
4.000000000000000000e+01 2.859246006835474141e-01 1.864815465760062685e-02
4.100000000000000000e+01 2.845603609791697020e-01 1.854503348274792740e-02
4.200000000000000000e+01 2.835600866790813357e-01 1.845885883939055866e-02
4.300000000000000000e+01 2.815349175162575324e-01 1.837209005278546761e-02
4.400000000000000000e+01 2.802906558177593044e-01 1.826544937816797567e-02
4.500000000000000000e+01 2.786739390732232979e-01 1.821916940231569151e-02
4.600000000000000000e+01 2.766547715874553837e-01 1.806637496096754128e-02
4.700000000000000000e+01 2.761295579056590732e-01 1.797481810223736792e-02
4.800000000000000000e+01 2.742348140600107120e-01 1.795071389270392129e-02
4.900000000000000000e+01 2.721608088906573020e-01 1.785433265558039259e-02
5.000000000000000000e+01 2.705105499834241645e-01 1.779092526479316566e-02
5.100000000000000000e+01 2.689844909333005685e-01 1.774145424726349118e-02
5.200000000000000000e+01 2.679632117176008466e-01 1.768771673146396495e-02
5.300000000000000000e+01 2.669084232451544025e-01 1.760593656287211609e-02
5.400000000000000000e+01 2.656989219056266616e-01 1.756505069295677401e-02
5.500000000000000000e+01 2.643113980850467226e-01 1.750462432521504227e-02
5.600000000000000000e+01 2.620514605570927746e-01 1.747509123713713100e-02
5.700000000000000000e+01 2.601881428652136896e-01 1.744528904891861493e-02
5.800000000000000000e+01 2.591639418029791919e-01 1.738210266835060053e-02
5.900000000000000000e+01 2.574293453101804130e-01 1.734409940745722592e-02
6.000000000000000000e+01 2.563798840441900984e-01 1.731192782149953285e-02
6.100000000000000000e+01 2.548565750328784518e-01 1.725452725483608493e-02
6.200000000000000000e+01 2.532076797575428806e-01 1.721250490574953440e-02
6.300000000000000000e+01 2.519050816998481546e-01 1.718545146010997532e-02
6.400000000000000000e+01 2.503344958025756628e-01 1.719041989158245909e-02
6.500000000000000000e+01 2.491735127361135727e-01 1.714338929865903693e-02
6.600000000000000000e+01 2.475220855406306542e-01 1.709423500325159273e-02
6.700000000000000000e+01 2.466379616008365638e-01 1.709198942920082259e-02
6.800000000000000000e+01 2.445425928646763891e-01 1.705103206639864075e-02
6.900000000000000000e+01 2.431682141501924632e-01 1.703700045383457415e-02
7.000000000000000000e+01 2.420135855346391696e-01 1.699592318967982005e-02
7.100000000000000000e+01 2.408870948964122460e-01 1.696318347212088726e-02
7.200000000000000000e+01 2.392757603834841373e-01 1.694551404000462988e-02
7.300000000000000000e+01 2.373409054844406452e-01 1.692137997246404360e-02
7.400000000000000000e+01 2.370339636924823634e-01 1.692274528863878247e-02
7.500000000000000000e+01 2.357582746694242559e-01 1.693924642265075622e-02
7.600000000000000000e+01 2.339896146020455647e-01 1.691083194277413423e-02
7.700000000000000000e+01 2.328445092082281898e-01 1.686222940307537804e-02
7.800000000000000000e+01 2.319278891999313474e-01 1.690009613785310380e-02
7.900000000000000000e+01 2.309909517313188110e-01 1.687420366674106942e-02
8.000000000000000000e+01 2.291811434010107840e-01 1.686925783229216436e-02
8.100000000000000000e+01 2.286180892922355656e-01 1.682433484775978233e-02
8.200000000000000000e+01 2.274365413079305065e-01 1.681966454365781821e-02
8.300000000000000000e+01 2.263644453099088460e-01 1.681691350765072632e-02
8.400000000000000000e+01 2.257432844921618276e-01 1.680962667353845530e-02
8.500000000000000000e+01 2.238415867121301417e-01 1.677215570450892729e-02
8.600000000000000000e+01 2.235825365160651335e-01 1.681673317539225665e-02
8.700000000000000000e+01 2.223191459320428276e-01 1.679292620368245254e-02
8.800000000000000000e+01 2.210036603054211790e-01 1.679896836455548742e-02
8.900000000000000000e+01 2.198973702669242136e-01 1.680743573046618311e-02
9.000000000000000000e+01 2.187238469708890354e-01 1.678766006337772954e-02
9.100000000000000000e+01 2.177153980597228422e-01 1.675730707598921052e-02
9.200000000000000000e+01 2.163850172962027973e-01 1.678738023240234495e-02
9.300000000000000000e+01 2.163299275366556973e-01 1.676616629745556267e-02
9.400000000000000000e+01 2.154007602500971341e-01 1.675215165183924562e-02
9.500000000000000000e+01 2.135757716114844440e-01 1.678013584242303222e-02
9.600000000000000000e+01 2.132646849788071286e-01 1.677306129600175319e-02
9.700000000000000000e+01 2.122678691021211428e-01 1.675925449647154911e-02
9.800000000000000000e+01 2.106578755528061841e-01 1.680427746611917045e-02
9.900000000000000000e+01 2.100529176214629978e-01 1.674574440102323189e-02
1.000000000000000000e+02 2.094078437616274102e-01 1.676467817143423994e-02


==> anc/DIV_E_NP_vs_smearing_xl0.128_xt0.128_beta6.769.dat <==
# SMEARING	DIV_E_NP [GeV^2/fm]	DIV_E_NP_ERROR [GeV^2/fm]
0.000000000000000000e+00 -2.258067788823788078e+02 8.881804313650886797e+02
2.000000000000000000e+00 4.833530535129441752e+00 3.785897422139698154e+00
4.000000000000000000e+00 -1.369859096575230195e+00 1.060353979422539172e+00
6.000000000000000000e+00 -1.187497008083756800e+00 5.579867614136057030e-01
8.000000000000000000e+00 -7.628002080364778559e-01 3.762683413332312266e-01
1.000000000000000000e+01 -4.310865895237535050e-01 2.901685994732379203e-01
1.200000000000000000e+01 -1.989246751485755360e-01 2.411367495449212306e-01
1.400000000000000000e+01 -3.912325130643176663e-02 2.090760593851053450e-01
1.600000000000000000e+01 6.210764533293731959e-02 1.865686543402305664e-01
1.800000000000000000e+01 1.384145122082786616e-01 1.693432017571817327e-01
2.000000000000000000e+01 1.983799572875629691e-01 1.567999308335159270e-01
2.200000000000000000e+01 2.394875710487196496e-01 1.464164835010137444e-01
2.400000000000000000e+01 2.598653762954658553e-01 1.388529440214348321e-01
2.600000000000000000e+01 2.944206279105615054e-01 1.325184395603022092e-01
2.800000000000000000e+01 3.100372780135107753e-01 1.276380950729844033e-01
3.000000000000000000e+01 3.204814046586888510e-01 1.240010606961494816e-01
3.200000000000000000e+01 3.390442257646576474e-01 1.207878506902213683e-01
3.400000000000000000e+01 3.473262416937601960e-01 1.178635321017024867e-01
3.600000000000000000e+01 3.593807791494750825e-01 1.155767127068449279e-01
3.800000000000000000e+01 3.657289944563009709e-01 1.136981231931741970e-01
4.000000000000000000e+01 3.673722099231497840e-01 1.117719834984379629e-01
4.200000000000000000e+01 3.737397655240785599e-01 1.103170758749753566e-01
4.400000000000000000e+01 3.744394880641633838e-01 1.092554517040160572e-01
4.600000000000000000e+01 3.700464278041730171e-01 1.077472895365788330e-01
4.800000000000000000e+01 3.753550074391417968e-01 1.069235694155548227e-01
5.000000000000000000e+01 3.729432158296128730e-01 1.054587040259594155e-01
5.200000000000000000e+01 3.797561258411368268e-01 1.046384236819016683e-01
5.400000000000000000e+01 3.759655157463748787e-01 1.038345155928468572e-01
5.600000000000000000e+01 3.695602217441346649e-01 1.031220752686526215e-01
5.800000000000000000e+01 3.736154768593778486e-01 1.023280141426712031e-01
6.000000000000000000e+01 3.703438125074718923e-01 1.015970881960653743e-01
6.200000000000000000e+01 3.679952069487523736e-01 1.007717136726692803e-01
6.400000000000000000e+01 3.681491480522063875e-01 1.003341365101223237e-01
6.600000000000000000e+01 3.666537886570278015e-01 9.923270688322700928e-02
6.800000000000000000e+01 3.579182478164156245e-01 9.920615039127521351e-02
7.000000000000000000e+01 3.573736302757350991e-01 9.842777839086697123e-02
7.200000000000000000e+01 3.591582345089436856e-01 9.784576363896943518e-02
7.400000000000000000e+01 3.571243601958136171e-01 9.724348513263965377e-02
7.600000000000000000e+01 3.497515384083192402e-01 9.698785406534284059e-02
7.800000000000000000e+01 3.479452145397494700e-01 9.677074932652163231e-02
8.000000000000000000e+01 3.509998421621871589e-01 9.629940997048314077e-02
8.200000000000000000e+01 3.471153921929817088e-01 9.590429100192204848e-02
8.400000000000000000e+01 3.424681469093366903e-01 9.546756918617080312e-02
8.600000000000000000e+01 3.415546509291791377e-01 9.510832033004538999e-02
8.800000000000000000e+01 3.390020940021435947e-01 9.496621640891450555e-02
9.000000000000000000e+01 3.338591421040593143e-01 9.455635896872117974e-02
9.200000000000000000e+01 3.356218959300968918e-01 9.422219906113163401e-02
9.400000000000000000e+01 3.309500335435819895e-01 9.402346207358450170e-02
9.600000000000000000e+01 3.307246944652805776e-01 9.377827986085644774e-02
9.800000000000000000e+01 3.267323173549311344e-01 9.342322483386251986e-02
1.000000000000000000e+02 3.238585230214638955e-01 9.314714485878385075e-02
1.020000000000000000e+02 3.251056222328060907e-01 9.293124588937619335e-02
1.040000000000000000e+02 3.226516488955470940e-01 9.290989122401448197e-02
1.060000000000000000e+02 3.190718610642482855e-01 9.256766446517823710e-02
1.080000000000000000e+02 3.141475052764530207e-01 9.243557029672973269e-02
1.100000000000000000e+02 3.096558921919382867e-01 9.222488976868446764e-02
1.120000000000000000e+02 3.143880647426991470e-01 9.212578266228566015e-02
1.140000000000000000e+02 3.104593143003031019e-01 9.189802012487226224e-02
1.160000000000000000e+02 3.102065226733589642e-01 9.205426572964457710e-02
1.180000000000000000e+02 3.092061495016109052e-01 9.181410207458223782e-02
1.200000000000000000e+02 3.065239296071624042e-01 9.137083935022122239e-02
1.220000000000000000e+02 3.055727053002130211e-01 9.150482614563437700e-02
1.240000000000000000e+02 3.069497970323423752e-01 9.149704369333892806e-02
1.260000000000000000e+02 3.018144572806246706e-01 9.150554703360330722e-02
1.280000000000000000e+02 3.027353219993613731e-01 9.119049875033420627e-02
1.300000000000000000e+02 3.021932766022253913e-01 9.111186126602950630e-02
1.320000000000000000e+02 3.042941483865088115e-01 9.105059880758238633e-02
1.340000000000000000e+02 2.969495318271445639e-01 9.083757598492839258e-02
1.360000000000000000e+02 2.948203326771936528e-01 9.095299636251599762e-02
1.380000000000000000e+02 2.924347696198815183e-01 9.095835128238539957e-02
1.400000000000000000e+02 2.911567001721737658e-01 9.092890240973369731e-02
1.420000000000000000e+02 2.904375474982107685e-01 9.062195550604676408e-02
1.440000000000000000e+02 2.928373772021768406e-01 9.067516534442365828e-02
1.460000000000000000e+02 2.954093616802035416e-01 9.097173630497353003e-02
1.480000000000000000e+02 2.928182952068813516e-01 9.104291046456736147e-02
1.500000000000000000e+02 2.923079761895187589e-01 9.069052009337888465e-02
1.520000000000000000e+02 2.926785674777419577e-01 9.066509060717874158e-02
1.540000000000000000e+02 2.921881032361187125e-01 9.071738748442047251e-02
1.560000000000000000e+02 2.894249420292232533e-01 9.068631728301931871e-02
1.580000000000000000e+02 2.885197255581294917e-01 9.054067580098112966e-02
1.600000000000000000e+02 2.896875171726526754e-01 9.056770008313230758e-02
1.620000000000000000e+02 2.896683378531886843e-01 9.046460762442376513e-02
1.640000000000000000e+02 2.853131908639038872e-01 9.051464770415222627e-02
1.660000000000000000e+02 2.837902283496842593e-01 9.044975759876855426e-02
1.680000000000000000e+02 2.875936375970309378e-01 9.027366599644839895e-02
1.700000000000000000e+02 2.897204392844782150e-01 9.038306641712262612e-02
1.720000000000000000e+02 2.898458656508071107e-01 9.015409324155532200e-02
1.740000000000000000e+02 2.863969391510549078e-01 9.056679008942615516e-02
1.760000000000000000e+02 2.781270438533464673e-01 9.065709634072667555e-02
1.780000000000000000e+02 2.780004438359304220e-01 9.050666704746573865e-02
1.800000000000000000e+02 2.875344930347067396e-01 9.036535037373376322e-02
1.820000000000000000e+02 2.819402449386102516e-01 9.033439629444721397e-02
1.840000000000000000e+02 2.847587315255589724e-01 9.060266905002033189e-02
1.860000000000000000e+02 2.846530386114676792e-01 9.058033036972336360e-02
1.880000000000000000e+02 2.815688700048671333e-01 9.069536429793036147e-02
1.900000000000000000e+02 2.819068245471693102e-01 9.055362213113403447e-02
1.920000000000000000e+02 2.831710808343637087e-01 9.081387364443523069e-02
1.940000000000000000e+02 2.808594995648459047e-01 9.052272757605391018e-02
1.960000000000000000e+02 2.867442156727517122e-01 9.037724890620640883e-02
1.980000000000000000e+02 2.871537765600706837e-01 9.040926699880075246e-02
2.000000000000000000e+02 2.793727998188919037e-01 9.067378919592147812e-02
2.020000000000000000e+02 2.800605848815325705e-01 9.052203621674695388e-02
2.040000000000000000e+02 2.809689621607491250e-01 9.045079526337231057e-02
2.060000000000000000e+02 2.772123784263523238e-01 9.064829448822137037e-02
2.080000000000000000e+02 2.828515625800676059e-01 9.061962320543379135e-02
2.100000000000000000e+02 2.819244421389525135e-01 9.060863975144155258e-02
2.120000000000000000e+02 2.801309069205631941e-01 9.073255618422135238e-02
2.140000000000000000e+02 2.767098826391446442e-01 9.092039395406824320e-02
2.160000000000000000e+02 2.780181058655104009e-01 9.091759686829993525e-02
2.180000000000000000e+02 2.729698802502602550e-01 9.065487574506064794e-02
2.200000000000000000e+02 2.793392914324888121e-01 9.073142469456395298e-02
2.220000000000000000e+02 2.717928834881777611e-01 9.074526210612102184e-02
2.240000000000000000e+02 2.727850447495431263e-01 9.046564388541937507e-02
2.260000000000000000e+02 2.800367800370320293e-01 9.078856880407434882e-02
2.280000000000000000e+02 2.761927358038506752e-01 9.074509005893283131e-02
2.300000000000000000e+02 2.787178514526235662e-01 9.084791304135297896e-02
2.320000000000000000e+02 2.790139235327847023e-01 9.112950291359767085e-02
2.340000000000000000e+02 2.762617959106593579e-01 9.102602443306843927e-02
2.360000000000000000e+02 2.710586221299463028e-01 9.094558864928198316e-02
2.380000000000000000e+02 2.765907631224131524e-01 9.096243382160792978e-02
2.400000000000000000e+02 2.730233436087771692e-01 9.081300909746335692e-02
2.420000000000000000e+02 2.684196788875012341e-01 9.115688751823469715e-02
2.440000000000000000e+02 2.723248631180556489e-01 9.106749978361580733e-02
2.460000000000000000e+02 2.747606003805402319e-01 9.104442623510716759e-02
2.480000000000000000e+02 2.724504765848929644e-01 9.108162905337952031e-02
2.500000000000000000e+02 2.716147388482256786e-01 9.122037671530978942e-02
2.520000000000000000e+02 2.730741148562347842e-01 9.103051054896256489e-02
2.540000000000000000e+02 2.724593866995861924e-01 9.123508267761983037e-02
2.560000000000000000e+02 2.748522953418030546e-01 9.152045745908250762e-02
2.580000000000000000e+02 2.706314164748627182e-01 9.120542954603871877e-02
2.600000000000000000e+02 2.693624259663595089e-01 9.106701248888302014e-02
2.620000000000000000e+02 2.702282072144561176e-01 9.124203780352663218e-02
2.640000000000000000e+02 2.700556207246328499e-01 9.116294040748053329e-02
2.660000000000000000e+02 2.722937898203324214e-01 9.137257086991953936e-02
2.680000000000000000e+02 2.717954132893171670e-01 9.148280599605257413e-02
2.700000000000000000e+02 2.720648990514502596e-01 9.124378424977962199e-02
2.720000000000000000e+02 2.695942194306611972e-01 9.117435727206900375e-02
2.740000000000000000e+02 2.688228780610685265e-01 9.118715028385923627e-02
2.760000000000000000e+02 2.706856850594523412e-01 9.134821878122660610e-02
2.780000000000000000e+02 2.716728622889325595e-01 9.141836166878435088e-02
2.800000000000000000e+02 2.695309523357404813e-01 9.133283448177523245e-02
2.820000000000000000e+02 2.706847338557398785e-01 9.119559299653451356e-02
2.840000000000000000e+02 2.762923854398331991e-01 9.139207093182442898e-02
2.860000000000000000e+02 2.657947790334639349e-01 9.113385243198404706e-02
2.880000000000000000e+02 2.642003797708757373e-01 9.141828696734687065e-02
2.900000000000000000e+02 2.699793448099534476e-01 9.144170292102754560e-02
2.920000000000000000e+02 2.662945944220783678e-01 9.149874708787494870e-02
2.940000000000000000e+02 2.659672158459779889e-01 9.141881837089886609e-02
2.960000000000000000e+02 2.683400574092158486e-01 9.158136972900757233e-02
2.980000000000000000e+02 2.709912353837683474e-01 9.166849788605972715e-02
3.000000000000000000e+02 2.687366623007673705e-01 9.153578294054967590e-02
3.020000000000000000e+02 2.691295058990537670e-01 9.145744778223076354e-02
3.040000000000000000e+02 2.682534893602508963e-01 9.140208764715206102e-02
3.060000000000000000e+02 2.669351335722519591e-01 9.142980928534076568e-02
3.080000000000000000e+02 2.669424167803918779e-01 9.178010048167581370e-02
3.100000000000000000e+02 2.671709240337550306e-01 9.153210077492764107e-02
3.120000000000000000e+02 2.643037260708737679e-01 9.185602368762409153e-02
3.140000000000000000e+02 2.666896056809844318e-01 9.191369849928068825e-02
3.160000000000000000e+02 2.660341178979633847e-01 9.177342182494159506e-02
3.180000000000000000e+02 2.650461710680391825e-01 9.181797933343334439e-02
3.200000000000000000e+02 2.641132805960466623e-01 9.177809699857047976e-02
3.220000000000000000e+02 2.681674562607502810e-01 9.160775074425514530e-02
3.240000000000000000e+02 2.654614501849373309e-01 9.175334746042357326e-02
3.260000000000000000e+02 2.645283760085596070e-01 9.199968694552571047e-02
3.280000000000000000e+02 2.606534104135221352e-01 9.187241148410470182e-02
3.300000000000000000e+02 2.638261212833468150e-01 9.177827340399576095e-02
3.320000000000000000e+02 2.649470466303530114e-01 9.190263899355312349e-02
3.340000000000000000e+02 2.627903153347553866e-01 9.193892178990796527e-02
3.360000000000000000e+02 2.584082497385571942e-01 9.184730263876215994e-02
3.380000000000000000e+02 2.601962177991195557e-01 9.208414944599631335e-02
3.400000000000000000e+02 2.602052327113461572e-01 9.212729406983234670e-02
3.420000000000000000e+02 2.615506824178504552e-01 9.204458782446871268e-02
3.440000000000000000e+02 2.573833411886554123e-01 9.204889413465973391e-02
3.460000000000000000e+02 2.593419673803608050e-01 9.220475628892720044e-02
3.480000000000000000e+02 2.598530685921120464e-01 9.237889350166164637e-02
3.500000000000000000e+02 2.579665036776442322e-01 9.206542668619435710e-02
3.520000000000000000e+02 2.604863757248195300e-01 9.212320486486566540e-02
3.540000000000000000e+02 2.590450952157457576e-01 9.215441836655739738e-02
3.560000000000000000e+02 2.543071057185036232e-01 9.251870327758619783e-02
3.580000000000000000e+02 2.578908518042617448e-01 9.235209762605185724e-02
3.600000000000000000e+02 2.571736156391418171e-01 9.256518752844297704e-02
3.620000000000000000e+02 2.566792496343331953e-01 9.249055567721584104e-02
3.640000000000000000e+02 2.556247362659762046e-01 9.239919297822873911e-02
3.660000000000000000e+02 2.551853054844425150e-01 9.251048527066363381e-02
3.680000000000000000e+02 2.577140884104549001e-01 9.244239109652642450e-02
3.700000000000000000e+02 2.545853705772122000e-01 9.255749975308281974e-02
3.720000000000000000e+02 2.533039668803892530e-01 9.270030398329691390e-02
3.740000000000000000e+02 2.527504267711138675e-01 9.265414374129454789e-02
3.760000000000000000e+02 2.551705559388502409e-01 9.281416257170682638e-02
3.780000000000000000e+02 2.576493799290860975e-01 9.268796576332002934e-02
3.800000000000000000e+02 2.582205841802371893e-01 9.283235284529670062e-02
3.820000000000000000e+02 2.536783069010757896e-01 9.290214685396067096e-02
3.840000000000000000e+02 2.471638181763659292e-01 9.282118034833801434e-02
3.860000000000000000e+02 2.494745466155743885e-01 9.268972642019371322e-02
3.880000000000000000e+02 2.570211620314406531e-01 9.283478432046360362e-02
3.900000000000000000e+02 2.562420390872870990e-01 9.283112655137965019e-02
3.920000000000000000e+02 2.530961497714374620e-01 9.295648166122510991e-02
3.940000000000000000e+02 2.536103710864092697e-01 9.280643186734995054e-02
3.960000000000000000e+02 2.527155805112643594e-01 9.288014196934181455e-02
3.980000000000000000e+02 2.482095072242527789e-01 9.316751297964043221e-02
4.000000000000000000e+02 2.467466070727064031e-01 9.284682778847594409e-02
4.020000000000000000e+02 2.517758477052260413e-01 9.291376933249367864e-02
4.040000000000000000e+02 2.508215665310067899e-01 9.312836707829770522e-02
4.060000000000000000e+02 2.542747425209486156e-01 9.308406073439430550e-02
4.080000000000000000e+02 2.525288378101620546e-01 9.298389825910322037e-02
4.100000000000000000e+02 2.480658257501175135e-01 9.309169710405106046e-02
4.120000000000000000e+02 2.529373074992937731e-01 9.320510478402725674e-02
4.140000000000000000e+02 2.515277693506400847e-01 9.334637080458911551e-02
4.160000000000000000e+02 2.469444908153239360e-01 9.343788262361796271e-02
4.180000000000000000e+02 2.446237540518859110e-01 9.331886848727957706e-02
4.200000000000000000e+02 2.426976612581563664e-01 9.339591661077110973e-02
4.220000000000000000e+02 2.480312385628924698e-01 9.345751741261450196e-02
4.240000000000000000e+02 2.503616902037513192e-01 9.333940907328734660e-02
4.260000000000000000e+02 2.496276119771214108e-01 9.338645772920271815e-02
4.280000000000000000e+02 2.457111798907123668e-01 9.349064185718443387e-02
4.300000000000000000e+02 2.479863387724260682e-01 9.339242182272794457e-02
4.320000000000000000e+02 2.482166979871182344e-01 9.356486370518884987e-02
4.340000000000000000e+02 2.520309615010829507e-01 9.337154845288526961e-02
4.360000000000000000e+02 2.525476072665847060e-01 9.335860427198489075e-02
4.380000000000000000e+02 2.506726367396789890e-01 9.358110106256251060e-02
4.400000000000000000e+02 2.458333723088527989e-01 9.351292684176536196e-02
4.420000000000000000e+02 2.446373716790931629e-01 9.391758559152309227e-02
4.440000000000000000e+02 2.489714103111295429e-01 9.370342897277321448e-02
4.460000000000000000e+02 2.462919843905589656e-01 9.362016635420980504e-02
4.480000000000000000e+02 2.476053798163813935e-01 9.364887657893596062e-02
4.500000000000000000e+02 2.446369788278815183e-01 9.382676179799552540e-02
4.520000000000000000e+02 2.478359412416348273e-01 9.391419342469779774e-02
4.540000000000000000e+02 2.488082333493245590e-01 9.389464027006527713e-02
4.560000000000000000e+02 2.426334367605476883e-01 9.396816634929083811e-02
4.580000000000000000e+02 2.443476923526314848e-01 9.422055237066920275e-02
4.600000000000000000e+02 2.413700357207235747e-01 9.403445766241079473e-02
4.620000000000000000e+02 2.428561076616581604e-01 9.437732236568663335e-02
4.640000000000000000e+02 2.468639018938880436e-01 9.405173136536482126e-02
4.660000000000000000e+02 2.473790446744670302e-01 9.399472642492995300e-02
4.680000000000000000e+02 2.386049274511910789e-01 9.396545856998418655e-02
4.700000000000000000e+02 2.422141958233811343e-01 9.407490076173416482e-02
4.720000000000000000e+02 2.389966050991932933e-01 9.434932107944221658e-02
4.740000000000000000e+02 2.416901098377567392e-01 9.420809149911396618e-02
4.760000000000000000e+02 2.397902178261700490e-01 9.449373844900983699e-02
4.780000000000000000e+02 2.428311226912287235e-01 9.423444509172339278e-02
4.800000000000000000e+02 2.429997849300406521e-01 9.432129460535126908e-02
4.820000000000000000e+02 2.427655510513811732e-01 9.438077956127477464e-02
4.840000000000000000e+02 2.436818401893255104e-01 9.438558390649716412e-02
4.860000000000000000e+02 2.436200573595447838e-01 9.459195692539286437e-02
4.880000000000000000e+02 2.428667363388100076e-01 9.451417476245589644e-02
4.900000000000000000e+02 2.403834557337557742e-01 9.459159522062272896e-02
4.920000000000000000e+02 2.402040947957277406e-01 9.485230140115201436e-02
4.940000000000000000e+02 2.422165768684046983e-01 9.486586050739233278e-02
4.960000000000000000e+02 2.395557759377114349e-01 9.478825429595973129e-02
4.980000000000000000e+02 2.420310533656344076e-01 9.464183914857440816e-02
5.000000000000000000e+02 2.447973349186393088e-01 9.449330422919788308e-02


==> anc/EX_FULL_vs_smearing_xl0.256_xt0.256_beta6.240.dat <==
# SMEARING	EX [GeV^2]	EX_ERROR [GeV^2]
0.000000000000000000e+00 -3.562331291821180246e-03 4.942440661626799556e-03
2.000000000000000000e+00 6.926868786614229223e-02 3.361216397624475975e-04
4.000000000000000000e+00 1.188093760176312519e-01 2.611750088603323277e-04
6.000000000000000000e+00 1.481677830587731504e-01 2.407390108311435316e-04
8.000000000000000000e+00 1.669201589358597915e-01 2.367520264748718952e-04
1.000000000000000000e+01 1.798269672670686492e-01 2.379005536046061226e-04
1.200000000000000000e+01 1.891805287740908892e-01 2.408370822830606123e-04
1.400000000000000000e+01 1.962263186714828800e-01 2.444049833687542508e-04
1.600000000000000000e+01 2.016883850279552193e-01 2.481819476318236932e-04
1.800000000000000000e+01 2.060271470700497654e-01 2.519558317871398124e-04
2.000000000000000000e+01 2.095436377567855557e-01 2.555260778132348114e-04
2.200000000000000000e+01 2.124399798462301980e-01 2.591359141004345246e-04
2.400000000000000000e+01 2.148601918390789234e-01 2.625214662013547993e-04
2.600000000000000000e+01 2.169069023756330095e-01 2.656985754839748487e-04
2.800000000000000000e+01 2.186558232229814935e-01 2.687345615655341649e-04
3.000000000000000000e+01 2.201645596634244084e-01 2.717015321219768049e-04
3.200000000000000000e+01 2.214778846135027623e-01 2.744423453520170703e-04
3.400000000000000000e+01 2.226271567674827090e-01 2.771246258056973139e-04
3.600000000000000000e+01 2.236392526881067211e-01 2.796524946067084801e-04
3.800000000000000000e+01 2.245375148453037928e-01 2.820998226977243007e-04
4.000000000000000000e+01 2.253370541757119261e-01 2.844295326827997765e-04
4.200000000000000000e+01 2.260510863462979469e-01 2.866953620752927135e-04
4.400000000000000000e+01 2.266918343911870637e-01 2.888421510493013053e-04
4.600000000000000000e+01 2.272696532354815391e-01 2.909325156604257489e-04
4.800000000000000000e+01 2.277919111339447300e-01 2.929972199114719267e-04
5.000000000000000000e+01 2.282640647704086423e-01 2.949603884158634188e-04
5.200000000000000000e+01 2.286908583362656233e-01 2.968610145846739524e-04
5.400000000000000000e+01 2.290805181848865890e-01 2.987006856229467051e-04
5.600000000000000000e+01 2.294343955390683587e-01 3.005316085537964796e-04
5.800000000000000000e+01 2.297567571261679709e-01 3.022239896094916934e-04
6.000000000000000000e+01 2.300501096798165113e-01 3.039099696791056136e-04
6.200000000000000000e+01 2.303181848888005701e-01 3.055967088155439040e-04
6.400000000000000000e+01 2.305618168082389230e-01 3.072368063306668519e-04
6.600000000000000000e+01 2.307844009700089349e-01 3.087840722621142510e-04
6.800000000000000000e+01 2.309878279034932314e-01 3.103321379339030921e-04
7.000000000000000000e+01 2.311723622398721423e-01 3.117880203365283229e-04
7.200000000000000000e+01 2.313408007703447455e-01 3.132313575057473604e-04
7.400000000000000000e+01 2.314927385374288271e-01 3.146710768004018499e-04
7.600000000000000000e+01 2.316314928678716301e-01 3.160041777494644447e-04
7.800000000000000000e+01 2.317563176726465946e-01 3.173694947555483962e-04
8.000000000000000000e+01 2.318688625725910946e-01 3.187210161958469639e-04
8.200000000000000000e+01 2.319707468338665923e-01 3.199600017777430388e-04
8.400000000000000000e+01 2.320612436028008374e-01 3.212739803762584313e-04
8.600000000000000000e+01 2.321419013068660719e-01 3.225194640314750895e-04
8.800000000000000000e+01 2.322135835178024965e-01 3.237489746557207192e-04
9.000000000000000000e+01 2.322753186601427822e-01 3.249400434253463428e-04
9.200000000000000000e+01 2.323293470336977584e-01 3.260607432116304004e-04
9.400000000000000000e+01 2.323764635172152759e-01 3.272233064378346555e-04
9.600000000000000000e+01 2.324148350594758550e-01 3.284085993991558289e-04
9.800000000000000000e+01 2.324471507183669683e-01 3.294884211182653815e-04
1.000000000000000000e+02 2.324715203621038340e-01 3.306268947042254091e-04
1.020000000000000000e+02 2.324914656584508299e-01 3.317249753777812391e-04
1.040000000000000000e+02 2.325051883150761334e-01 3.327788530506147293e-04
1.060000000000000000e+02 2.325137493580332615e-01 3.337767291163543527e-04
1.080000000000000000e+02 2.325161375614978876e-01 3.349067041538411876e-04
1.100000000000000000e+02 2.325137559672963705e-01 3.359019441266011125e-04
1.120000000000000000e+02 2.325074733418749373e-01 3.368556424376769492e-04
1.140000000000000000e+02 2.324963629877310478e-01 3.378956359966213104e-04
1.160000000000000000e+02 2.324811612966378171e-01 3.388861001785039412e-04
1.180000000000000000e+02 2.324610116782119817e-01 3.398458288062160097e-04
1.200000000000000000e+02 2.324380527579538447e-01 3.408548270636905099e-04
1.220000000000000000e+02 2.324113922510266106e-01 3.418319116649382169e-04
1.240000000000000000e+02 2.323815867341791908e-01 3.427849826616213478e-04
1.260000000000000000e+02 2.323482178904205664e-01 3.437130025111627667e-04
1.280000000000000000e+02 2.323115283145911480e-01 3.446727125143119515e-04
1.300000000000000000e+02 2.322715980811143888e-01 3.455943914978824101e-04
1.320000000000000000e+02 2.322291171537828880e-01 3.465131204886075971e-04
1.340000000000000000e+02 2.321854229002266179e-01 3.474801708433061906e-04
1.360000000000000000e+02 2.321363483466699351e-01 3.483529160070849228e-04
1.380000000000000000e+02 2.320875692875635221e-01 3.492665482066352380e-04
1.400000000000000000e+02 2.320349042957157160e-01 3.501778028724994592e-04
1.420000000000000000e+02 2.319808189122175568e-01 3.510552033594873094e-04
1.440000000000000000e+02 2.319237902085338199e-01 3.519244979655799990e-04
1.460000000000000000e+02 2.318658060666443366e-01 3.528514706153595081e-04
1.480000000000000000e+02 2.318060961886381499e-01 3.537210073979485565e-04
1.500000000000000000e+02 2.317426449593328330e-01 3.545851926848349735e-04
1.520000000000000000e+02 2.316799899199553092e-01 3.554306359182620085e-04
1.540000000000000000e+02 2.316138489469503625e-01 3.562703590889718303e-04
1.560000000000000000e+02 2.315473605669007007e-01 3.571473682246733422e-04
1.580000000000000000e+02 2.314786368973972830e-01 3.580155431693293863e-04
1.600000000000000000e+02 2.314094006245704105e-01 3.588735563798018812e-04
1.620000000000000000e+02 2.313389520239893249e-01 3.597277246226137639e-04
1.640000000000000000e+02 2.312667495790534655e-01 3.606211151883495698e-04
1.660000000000000000e+02 2.311929906133597667e-01 3.613159732340905051e-04
1.680000000000000000e+02 2.311183222768374845e-01 3.621383700779318626e-04
1.700000000000000000e+02 2.310430442294525710e-01 3.629699706544828298e-04
1.720000000000000000e+02 2.309667931413068587e-01 3.637933145249110578e-04
1.740000000000000000e+02 2.308894899839389614e-01 3.646172226807677824e-04
1.760000000000000000e+02 2.308112544948746070e-01 3.654087600247983678e-04
1.780000000000000000e+02 2.307318222652588180e-01 3.662038771393445052e-04
1.800000000000000000e+02 2.306511274365007913e-01 3.670354857614688488e-04
1.820000000000000000e+02 2.305714655846256567e-01 3.677856607250731542e-04
1.840000000000000000e+02 2.304906912308017086e-01 3.685961938910370752e-04
1.860000000000000000e+02 2.304078974692528037e-01 3.693685481673405851e-04
1.880000000000000000e+02 2.303261046756361896e-01 3.700817278279638282e-04
1.900000000000000000e+02 2.302430172047955637e-01 3.708699834624014846e-04
1.920000000000000000e+02 2.301593394193058029e-01 3.716780278498283069e-04
1.940000000000000000e+02 2.300763753428709535e-01 3.723836757863929932e-04
1.960000000000000000e+02 2.299912298517377829e-01 3.730791525202689402e-04
1.980000000000000000e+02 2.299078821233770942e-01 3.738206388570123988e-04
2.000000000000000000e+02 2.298215537457098112e-01 3.746351520303825935e-04
2.020000000000000000e+02 2.297365306237311722e-01 3.753042939851186080e-04
2.040000000000000000e+02 2.296509439481580483e-01 3.760800939744475178e-04
2.060000000000000000e+02 2.295649046381801894e-01 3.767517776507415292e-04
2.080000000000000000e+02 2.294782630502160692e-01 3.775170832932878053e-04
2.100000000000000000e+02 2.293921847332054953e-01 3.782062017757452724e-04
2.120000000000000000e+02 2.293058300127258919e-01 3.789084827684590100e-04
2.140000000000000000e+02 2.292190948981020215e-01 3.796253990415986721e-04
2.160000000000000000e+02 2.291316318997028423e-01 3.803184162762532003e-04
2.180000000000000000e+02 2.290450368744381127e-01 3.809870583431982771e-04
2.200000000000000000e+02 2.289586740250445229e-01 3.816815142467404397e-04
2.220000000000000000e+02 2.288703715683826911e-01 3.824186573731453223e-04
2.240000000000000000e+02 2.287841701493820989e-01 3.830908143123252455e-04
2.260000000000000000e+02 2.286967405152192101e-01 3.837876625997213098e-04
2.280000000000000000e+02 2.286089504155573160e-01 3.844017270771890181e-04
2.300000000000000000e+02 2.285227939023893873e-01 3.850586398630948264e-04
2.320000000000000000e+02 2.284339225698111264e-01 3.856812213084080372e-04
2.340000000000000000e+02 2.283467134158670697e-01 3.863665668060314927e-04
2.360000000000000000e+02 2.282599032470447042e-01 3.869592898609475608e-04
2.380000000000000000e+02 2.281720982758425054e-01 3.876438615891280746e-04
2.400000000000000000e+02 2.280857593810173556e-01 3.883053471082555260e-04
2.420000000000000000e+02 2.279989426686909182e-01 3.889420276410328315e-04
2.440000000000000000e+02 2.279125725415509784e-01 3.896335521906348662e-04
2.460000000000000000e+02 2.278256229989526205e-01 3.901607931422494333e-04
2.480000000000000000e+02 2.277391449525408285e-01 3.908269560596616568e-04
2.500000000000000000e+02 2.276521304697293191e-01 3.913749326712337526e-04
2.520000000000000000e+02 2.275660637582677115e-01 3.920133137141080517e-04
2.540000000000000000e+02 2.274799589082970863e-01 3.926815495644157068e-04
2.560000000000000000e+02 2.273948757677314858e-01 3.932216598972979602e-04
2.580000000000000000e+02 2.273090165878162150e-01 3.938595468869146446e-04
2.600000000000000000e+02 2.272226498085100910e-01 3.944570408019878408e-04
2.620000000000000000e+02 2.271375332252190127e-01 3.950486132980650595e-04
2.640000000000000000e+02 2.270526048735744540e-01 3.956482583583675948e-04
2.660000000000000000e+02 2.269674892109629638e-01 3.961679328720747848e-04
2.680000000000000000e+02 2.268834386631321531e-01 3.968266853684883876e-04
2.700000000000000000e+02 2.267990045599491133e-01 3.974206217921910861e-04
2.720000000000000000e+02 2.267142019972639422e-01 3.979810684628462287e-04
2.740000000000000000e+02 2.266302637649711682e-01 3.985494753325825889e-04
2.760000000000000000e+02 2.265469545940189122e-01 3.990649876734709222e-04
2.780000000000000000e+02 2.264634263141079296e-01 3.996923941901164693e-04
2.800000000000000000e+02 2.263810886299847946e-01 4.001992639622921908e-04
2.820000000000000000e+02 2.262980889632651982e-01 4.007593106143258078e-04
2.840000000000000000e+02 2.262154789361443263e-01 4.013321700833938333e-04
2.860000000000000000e+02 2.261331578998539982e-01 4.019168745587577076e-04
2.880000000000000000e+02 2.260518434594186166e-01 4.024309391942200160e-04
2.900000000000000000e+02 2.259691885121263011e-01 4.029022858004947740e-04
2.920000000000000000e+02 2.258870667846817337e-01 4.034824925998018071e-04
2.940000000000000000e+02 2.258054052300843551e-01 4.040977878801712783e-04
2.960000000000000000e+02 2.257260662834070786e-01 4.046042183222538073e-04
2.980000000000000000e+02 2.256444346130979939e-01 4.050817790130810457e-04
3.000000000000000000e+02 2.255644404280908732e-01 4.056297886901114990e-04
3.020000000000000000e+02 2.254852448435257228e-01 4.061656573364437928e-04
3.040000000000000000e+02 2.254052870354975591e-01 4.067288674297057818e-04
3.060000000000000000e+02 2.253262028818338591e-01 4.072278597618162886e-04
3.080000000000000000e+02 2.252468685247377700e-01 4.077021773292902160e-04
3.100000000000000000e+02 2.251690228527220283e-01 4.081971871905768498e-04
3.120000000000000000e+02 2.250903807515061694e-01 4.087520825274944063e-04
3.140000000000000000e+02 2.250117145255191575e-01 4.092443038069209322e-04
3.160000000000000000e+02 2.249340054926531607e-01 4.097364054832890981e-04
3.180000000000000000e+02 2.248573936960980846e-01 4.102138984428159506e-04
3.200000000000000000e+02 2.247805125654383507e-01 4.107372917375110965e-04
3.220000000000000000e+02 2.247041127677860128e-01 4.112246971278262419e-04
3.240000000000000000e+02 2.246274435103000622e-01 4.117275414398696340e-04
3.260000000000000000e+02 2.245510646166609670e-01 4.122529711328606471e-04
3.280000000000000000e+02 2.244759933560876164e-01 4.126658531005797013e-04
3.300000000000000000e+02 2.243995784093241463e-01 4.131560027457984070e-04
3.320000000000000000e+02 2.243256738204757461e-01 4.135884491681170866e-04
3.340000000000000000e+02 2.242506829398270563e-01 4.140545392419253267e-04
3.360000000000000000e+02 2.241771389305667050e-01 4.146069022626485269e-04
3.380000000000000000e+02 2.241025199039639593e-01 4.151286057761737576e-04
3.400000000000000000e+02 2.240281491083830068e-01 4.155645902546413278e-04
3.420000000000000000e+02 2.239563942843257327e-01 4.159686326483884962e-04
3.440000000000000000e+02 2.238822344145103282e-01 4.165042758979403941e-04
3.460000000000000000e+02 2.238099770412616263e-01 4.168586687409614640e-04
3.480000000000000000e+02 2.237371455720304214e-01 4.173520989874217866e-04
3.500000000000000000e+02 2.236659329251702577e-01 4.178282475755342091e-04
3.520000000000000000e+02 2.235948318823381686e-01 4.182535559676288091e-04
3.540000000000000000e+02 2.235227138409693615e-01 4.187164031633900632e-04
3.560000000000000000e+02 2.234529982413066551e-01 4.191996964176341548e-04
3.580000000000000000e+02 2.233817526463121317e-01 4.196383742452000523e-04
3.600000000000000000e+02 2.233114110343462078e-01 4.200692494579308942e-04
3.620000000000000000e+02 2.232404372427579387e-01 4.205220220312140891e-04
3.640000000000000000e+02 2.231731014056298201e-01 4.209864294028409053e-04
3.660000000000000000e+02 2.231023010339946433e-01 4.213767615083733936e-04
3.680000000000000000e+02 2.230347185157525169e-01 4.218004670128093990e-04
3.700000000000000000e+02 2.229648305140505826e-01 4.222110848779765278e-04
3.720000000000000000e+02 2.228968183587609342e-01 4.226739091437673596e-04
3.740000000000000000e+02 2.228295569596371872e-01 4.231366530513313911e-04
3.760000000000000000e+02 2.227613038563606984e-01 4.234830345089881667e-04
3.780000000000000000e+02 2.226947829378837229e-01 4.239410029002412439e-04
3.800000000000000000e+02 2.226279610783610252e-01 4.243580037352579848e-04
3.820000000000000000e+02 2.225614432939422849e-01 4.246857336559375462e-04
3.840000000000000000e+02 2.224942889472674712e-01 4.251671148808391118e-04
3.860000000000000000e+02 2.224300838682846115e-01 4.255843881536746851e-04
3.880000000000000000e+02 2.223627100098272413e-01 4.259687647955251260e-04
3.900000000000000000e+02 2.222986863467051877e-01 4.264250305207603143e-04
3.920000000000000000e+02 2.222336699392234716e-01 4.268196244412902278e-04
3.940000000000000000e+02 2.221696269975420857e-01 4.271387481679661405e-04
3.960000000000000000e+02 2.221043517987875970e-01 4.275871150643639589e-04
3.980000000000000000e+02 2.220409815412326404e-01 4.279806088436763269e-04
4.000000000000000000e+02 2.219786769046046271e-01 4.283611734689830343e-04
4.020000000000000000e+02 2.219148173358323206e-01 4.287573962957424664e-04
4.040000000000000000e+02 2.218521865294987017e-01 4.290724399788824975e-04
4.060000000000000000e+02 2.217884491238930056e-01 4.295238112915823769e-04
4.080000000000000000e+02 2.217263458291580391e-01 4.298785977029659713e-04
4.100000000000000000e+02 2.216648306123625844e-01 4.302755148571678952e-04
4.120000000000000000e+02 2.216015954420067768e-01 4.306113039845615499e-04
4.140000000000000000e+02 2.215414218501379484e-01 4.310555512206643404e-04
4.160000000000000000e+02 2.214815580043584808e-01 4.313605008573981889e-04
4.180000000000000000e+02 2.214195725177854346e-01 4.316991554451118755e-04
4.200000000000000000e+02 2.213595147252382100e-01 4.320518290566087113e-04
4.220000000000000000e+02 2.212997128482376008e-01 4.325074779092523175e-04
4.240000000000000000e+02 2.212401777296809646e-01 4.328658434818866011e-04
4.260000000000000000e+02 2.211802972696729763e-01 4.331924028611746453e-04
4.280000000000000000e+02 2.211198908913945549e-01 4.335592647054042708e-04
4.300000000000000000e+02 2.210630134960533399e-01 4.338369428453792967e-04
4.320000000000000000e+02 2.210035383092048278e-01 4.342118539401493803e-04
4.340000000000000000e+02 2.209457308546993737e-01 4.345962620320767932e-04
4.360000000000000000e+02 2.208873969559791151e-01 4.349473132085056076e-04
4.380000000000000000e+02 2.208298815125786518e-01 4.352303421266465037e-04
4.400000000000000000e+02 2.207731676003352739e-01 4.355797509301748789e-04
4.420000000000000000e+02 2.207160154130802521e-01 4.359507837725955974e-04
4.440000000000000000e+02 2.206578181888102230e-01 4.362466905004299973e-04
4.460000000000000000e+02 2.206021891205210972e-01 4.366557234540171108e-04
4.480000000000000000e+02 2.205459235265957441e-01 4.369564331854831527e-04
4.500000000000000000e+02 2.204898152568644243e-01 4.372677534574570426e-04
4.520000000000000000e+02 2.204333243385247498e-01 4.375463350872111539e-04
4.540000000000000000e+02 2.203794975534111578e-01 4.379008469308215542e-04
4.560000000000000000e+02 2.203241695702417846e-01 4.381831769861351954e-04
4.580000000000000000e+02 2.202681535666905221e-01 4.385645013262959714e-04
4.600000000000000000e+02 2.202140411451649626e-01 4.389209900193653487e-04
4.620000000000000000e+02 2.201596358149891242e-01 4.391553894403236232e-04
4.640000000000000000e+02 2.201056641923821999e-01 4.394198617000741715e-04
4.660000000000000000e+02 2.200533378809448604e-01 4.397324436131382725e-04
4.680000000000000000e+02 2.199987888688575699e-01 4.400331533393098842e-04
4.700000000000000000e+02 2.199472922537625830e-01 4.403693849309078118e-04
4.720000000000000000e+02 2.198931449126268478e-01 4.406961252288805662e-04
4.740000000000000000e+02 2.198407780183624372e-01 4.410058261577080646e-04
4.760000000000000000e+02 2.197883351529386631e-01 4.412617242898116956e-04
4.780000000000000000e+02 2.197356958603546850e-01 4.415648869186470076e-04
4.800000000000000000e+02 2.196847566768761195e-01 4.418947886574422167e-04
4.820000000000000000e+02 2.196338312749620270e-01 4.421685916279736073e-04
4.840000000000000000e+02 2.195821663652635092e-01 4.423664720811055161e-04
4.860000000000000000e+02 2.195303704643741249e-01 4.426584790834615576e-04
4.880000000000000000e+02 2.194804493420724201e-01 4.430524572006510221e-04
4.900000000000000000e+02 2.194283638897171207e-01 4.432195893803029846e-04
4.920000000000000000e+02 2.193789398402009039e-01 4.435096391763046833e-04
4.940000000000000000e+02 2.193291115002101999e-01 4.438446562687907633e-04
4.960000000000000000e+02 2.192804884525899056e-01 4.440233158117818236e-04
4.980000000000000000e+02 2.192308370812314500e-01 4.443405398678490384e-04
5.000000000000000000e+02 2.191806524639358100e-01 4.446921160039355738e-04


==> anc/EX_FULL_vs_smearing_xl0.256_xt0.256_beta6.544.dat <==
# SMEARING	EX [GeV^2]	EX_ERROR [GeV^2]
0.000000000000000000e+00 -3.960166937780701391e-02 1.018355845856679515e-01
1.000000000000000000e+00 1.209140863494838694e-02 4.782227486166806471e-03
2.000000000000000000e+00 3.025643067965074623e-02 1.972562488408666562e-03
3.000000000000000000e+00 4.983169030579913394e-02 1.352527471531345506e-03
4.000000000000000000e+00 6.696945458865397049e-02 1.109066723400077819e-03
5.000000000000000000e+00 8.159608930820526351e-02 9.766682823306575313e-04
6.000000000000000000e+00 9.416329514420621050e-02 8.948459698116844252e-04
7.000000000000000000e+00 1.050848269938381152e-01 8.386387771348874235e-04
8.000000000000000000e+00 1.146892205494436934e-01 7.972554688363678093e-04
9.000000000000000000e+00 1.231878327322515343e-01 7.634853782772245932e-04
1.000000000000000000e+01 1.307775457492763582e-01 7.355120992268680564e-04
1.100000000000000000e+01 1.375845635858932436e-01 7.122523739202153443e-04
1.200000000000000000e+01 1.437264515028601197e-01 6.925363443976815950e-04
1.300000000000000000e+01 1.492859249344196393e-01 6.759923337335124391e-04
1.400000000000000000e+01 1.543490752606202498e-01 6.622447097916904675e-04
1.500000000000000000e+01 1.589673013268442514e-01 6.504974442925027340e-04
1.600000000000000000e+01 1.632004633059807863e-01 6.406389522645897878e-04
1.700000000000000000e+01 1.670884912428175217e-01 6.325888819119183937e-04
1.800000000000000000e+01 1.706697928607384118e-01 6.257917606100056422e-04
1.900000000000000000e+01 1.739800118053771438e-01 6.202355427659560000e-04
2.000000000000000000e+01 1.770414427447481176e-01 6.153486442095224690e-04
2.100000000000000000e+01 1.798870371525596312e-01 6.113273387012330183e-04
2.200000000000000000e+01 1.825325917135794673e-01 6.081038678677647700e-04
2.300000000000000000e+01 1.849939986541720982e-01 6.054869021940230715e-04
2.400000000000000000e+01 1.872922555558580449e-01 6.029541753569673916e-04
2.500000000000000000e+01 1.894430760790516699e-01 6.012751961381103839e-04
2.600000000000000000e+01 1.914617990255880753e-01 5.997297440610237489e-04
2.700000000000000000e+01 1.933526835257387000e-01 5.984764282338303617e-04
2.800000000000000000e+01 1.951275224319241330e-01 5.973447879457410761e-04
2.900000000000000000e+01 1.968007498347071338e-01 5.968311875205584670e-04
3.000000000000000000e+01 1.983769735770737341e-01 5.960966192874394241e-04
3.100000000000000000e+01 1.998688781612983079e-01 5.957983472652706065e-04
3.200000000000000000e+01 2.012740710193498539e-01 5.954177618937638939e-04
3.300000000000000000e+01 2.026031380340702626e-01 5.952532306505714651e-04
3.400000000000000000e+01 2.038656362899969321e-01 5.952585034310055269e-04
3.500000000000000000e+01 2.050578545363953287e-01 5.952203418046541706e-04
3.600000000000000000e+01 2.061953254204526020e-01 5.953434252289629578e-04
3.700000000000000000e+01 2.072725647144930128e-01 5.954419122322067047e-04
3.800000000000000000e+01 2.082989125921247686e-01 5.956003518747968271e-04
3.900000000000000000e+01 2.092755610704075675e-01 5.959466498656067245e-04
4.000000000000000000e+01 2.102084728573569428e-01 5.960657803915454453e-04
4.100000000000000000e+01 2.110966850927115668e-01 5.964551869451623339e-04
4.200000000000000000e+01 2.119454856630889339e-01 5.968324267399726171e-04
4.300000000000000000e+01 2.127604877981368880e-01 5.970782704200329558e-04
4.400000000000000000e+01 2.135341460491975429e-01 5.974501605693051604e-04
4.500000000000000000e+01 2.142766419873936290e-01 5.979735417735048721e-04
4.600000000000000000e+01 2.149912985254283926e-01 5.982523691244409376e-04
4.700000000000000000e+01 2.156706308641277159e-01 5.987788229894798475e-04
4.800000000000000000e+01 2.163281317910907553e-01 5.993295042623814246e-04
4.900000000000000000e+01 2.169578708148959534e-01 5.997072180466972305e-04
5.000000000000000000e+01 2.175613028005730365e-01 6.001225640287227324e-04
5.100000000000000000e+01 2.181433721569697448e-01 6.006810753259685977e-04
5.200000000000000000e+01 2.186984038921044315e-01 6.011494342757477821e-04
5.300000000000000000e+01 2.192373580857163717e-01 6.015361899145092034e-04
5.400000000000000000e+01 2.197574093094301073e-01 6.022133248993695497e-04
5.500000000000000000e+01 2.202555598295656281e-01 6.025816903232112829e-04
5.600000000000000000e+01 2.207362012666725659e-01 6.031100723608192856e-04
5.700000000000000000e+01 2.212013705377969819e-01 6.036008265686946010e-04
5.800000000000000000e+01 2.216498867961829433e-01 6.041550644634446649e-04
5.900000000000000000e+01 2.220833561321226002e-01 6.047612596166706015e-04
6.000000000000000000e+01 2.225033078096353978e-01 6.053295763775635606e-04
6.100000000000000000e+01 2.229062615094278832e-01 6.059258936713067664e-04
6.200000000000000000e+01 2.232963584998744755e-01 6.064265331633926373e-04
6.300000000000000000e+01 2.236736602354778558e-01 6.070866374693209902e-04
6.400000000000000000e+01 2.240429053647662871e-01 6.075871657439187341e-04
6.500000000000000000e+01 2.243967865253027050e-01 6.081784739848049813e-04
6.600000000000000000e+01 2.247417872498940761e-01 6.088928369090360884e-04
6.700000000000000000e+01 2.250725491444029724e-01 6.093559057902515159e-04
6.800000000000000000e+01 2.253973135387070947e-01 6.099644748889877831e-04
6.900000000000000000e+01 2.257089792866253108e-01 6.105609651773073352e-04
7.000000000000000000e+01 2.260150483070486604e-01 6.111805988442636870e-04
7.100000000000000000e+01 2.263056471379918944e-01 6.118585419272942272e-04
7.200000000000000000e+01 2.265954210653797762e-01 6.123135497337880767e-04
7.300000000000000000e+01 2.268714981275651299e-01 6.130088365589745009e-04
7.400000000000000000e+01 2.271458451640095411e-01 6.137224546252814618e-04
7.500000000000000000e+01 2.274095593200185783e-01 6.142598652845202793e-04
7.600000000000000000e+01 2.276649534624291260e-01 6.149306122291634934e-04
7.700000000000000000e+01 2.279101535607899465e-01 6.154939532187500778e-04
7.800000000000000000e+01 2.281511254845944303e-01 6.160169855716386700e-04
7.900000000000000000e+01 2.283872067646579573e-01 6.167482603788358676e-04
8.000000000000000000e+01 2.286187347854825580e-01 6.173362072702829814e-04
8.100000000000000000e+01 2.288411679510675700e-01 6.179191117505303558e-04
8.200000000000000000e+01 2.290572731913642635e-01 6.186301963850325894e-04
8.300000000000000000e+01 2.292695656419239669e-01 6.192059622610053115e-04
8.400000000000000000e+01 2.294735512777982822e-01 6.197852432147984286e-04
8.500000000000000000e+01 2.296748122159413819e-01 6.203491686329123955e-04
8.600000000000000000e+01 2.298716086098351874e-01 6.211698153539683444e-04
8.700000000000000000e+01 2.300631963099571409e-01 6.215815620127620230e-04
8.800000000000000000e+01 2.302488415841791036e-01 6.223883288287522910e-04
8.900000000000000000e+01 2.304296195936739455e-01 6.229304798689900852e-04
9.000000000000000000e+01 2.306068634635805581e-01 6.236372403525920153e-04
9.100000000000000000e+01 2.307819429569338554e-01 6.242698300505115016e-04
9.200000000000000000e+01 2.309515350171015557e-01 6.248836801221687755e-04
9.300000000000000000e+01 2.311148170008955061e-01 6.254102890196673202e-04
9.400000000000000000e+01 2.312746085915508842e-01 6.261477235245985987e-04
9.500000000000000000e+01 2.314344431035501026e-01 6.266600535317323447e-04
9.600000000000000000e+01 2.315867270094925656e-01 6.273175055786965951e-04
9.700000000000000000e+01 2.317376506924729296e-01 6.280401201382141124e-04
9.800000000000000000e+01 2.318843636711266920e-01 6.286297152853630730e-04
9.900000000000000000e+01 2.320264666971173229e-01 6.291803357956486827e-04
1.000000000000000000e+02 2.321680214878872051e-01 6.296286324401218892e-04


==> anc/EX_FULL_vs_smearing_xl0.256_xt0.256_beta6.769.dat <==
# SMEARING	EX [GeV^2]	EX_ERROR [GeV^2]
0.000000000000000000e+00 -9.322307709492151373e-01 2.559131196415536103e+00
2.000000000000000000e+00 1.513099463040636430e-02 1.553640653904239492e-02
4.000000000000000000e+00 4.629649241913575547e-02 6.622716405092484576e-03
6.000000000000000000e+00 6.395269267808957603e-02 4.968239777397719277e-03
8.000000000000000000e+00 8.013276219038989456e-02 4.161769732609644015e-03
1.000000000000000000e+01 9.450139269904928030e-02 3.672284798600228967e-03
1.200000000000000000e+01 1.069091490260937471e-01 3.324805294499472239e-03
1.400000000000000000e+01 1.176048437100764149e-01 3.066772817532172762e-03
1.600000000000000000e+01 1.268904667089880978e-01 2.870434624740002185e-03
1.800000000000000000e+01 1.349848971578329060e-01 2.721677854227652193e-03
2.000000000000000000e+01 1.421265636915678976e-01 2.608657112647169273e-03
2.200000000000000000e+01 1.484792953072607002e-01 2.518151382747959785e-03
2.400000000000000000e+01 1.541888416914081184e-01 2.446680363715193068e-03
2.600000000000000000e+01 1.593434178495242992e-01 2.386827255991652574e-03
2.800000000000000000e+01 1.640318166724797355e-01 2.335153232040881269e-03
3.000000000000000000e+01 1.683061980841547012e-01 2.292070606103736863e-03
3.200000000000000000e+01 1.722326905453299140e-01 2.252903163799446773e-03
3.400000000000000000e+01 1.758477295542200947e-01 2.218422852198963149e-03
3.600000000000000000e+01 1.791855826902315207e-01 2.187412405121683286e-03
3.800000000000000000e+01 1.822850643371320134e-01 2.160835945702411186e-03
4.000000000000000000e+01 1.851746649268507794e-01 2.136691193061283998e-03
4.200000000000000000e+01 1.878428534285299933e-01 2.114487165523434332e-03
4.400000000000000000e+01 1.903495215894166759e-01 2.094655790131425520e-03
4.600000000000000000e+01 1.926813062813891309e-01 2.077876788552498240e-03
4.800000000000000000e+01 1.948789538740621774e-01 2.062736748427055917e-03
5.000000000000000000e+01 1.969232570156719264e-01 2.048063864088627180e-03
5.200000000000000000e+01 1.988600387043624185e-01 2.035766236706451800e-03
5.400000000000000000e+01 2.006481182872381086e-01 2.024973335537524205e-03
5.600000000000000000e+01 2.023520749088436321e-01 2.014533100518734604e-03
5.800000000000000000e+01 2.039566303964087945e-01 2.004957421361726246e-03
6.000000000000000000e+01 2.054712335653502142e-01 1.996570869540585831e-03
6.200000000000000000e+01 2.068985762420865460e-01 1.988889476379889724e-03
6.400000000000000000e+01 2.082539149886303842e-01 1.981471266552385039e-03
6.600000000000000000e+01 2.095355816847903063e-01 1.975851320005667620e-03
6.800000000000000000e+01 2.107377132475837800e-01 1.970686598929397102e-03
7.000000000000000000e+01 2.118856675246486576e-01 1.964985122978614961e-03
7.200000000000000000e+01 2.129627319555911780e-01 1.960199359946368861e-03
7.400000000000000000e+01 2.139967435257889850e-01 1.955857626827176184e-03
7.600000000000000000e+01 2.149667718597380039e-01 1.951432982661289051e-03
7.800000000000000000e+01 2.159024505820112405e-01 1.947802651385047244e-03
8.000000000000000000e+01 2.167933423606382692e-01 1.944969043375058054e-03
8.200000000000000000e+01 2.176294019617588393e-01 1.941112314567160560e-03
8.400000000000000000e+01 2.184422190816950049e-01 1.938133458049357861e-03
8.600000000000000000e+01 2.191953036679030187e-01 1.935173282561502292e-03
8.800000000000000000e+01 2.199216945664873302e-01 1.932269643602618379e-03
9.000000000000000000e+01 2.206264163305407533e-01 1.930487055006992712e-03
9.200000000000000000e+01 2.213017185457237523e-01 1.928064385575983201e-03
9.400000000000000000e+01 2.219344896355342767e-01 1.925790029727687033e-03
9.600000000000000000e+01 2.225514965289215885e-01 1.923573013562089205e-03
9.800000000000000000e+01 2.231220069895390457e-01 1.923012828452184009e-03
1.000000000000000000e+02 2.236916298677321668e-01 1.921445207108403268e-03
1.020000000000000000e+02 2.242277202328866459e-01 1.919608721026691426e-03
1.040000000000000000e+02 2.247350283198296106e-01 1.917727428230701263e-03
1.060000000000000000e+02 2.252231348379360176e-01 1.916795435566980487e-03
1.080000000000000000e+02 2.257060991868332922e-01 1.915165017498843226e-03
1.100000000000000000e+02 2.261532238545028717e-01 1.914294132403733138e-03
1.120000000000000000e+02 2.265936147264536182e-01 1.913864897406208085e-03
1.140000000000000000e+02 2.270178747214839088e-01 1.911793366937538036e-03
1.160000000000000000e+02 2.274241464878018759e-01 1.911352109186644378e-03
1.180000000000000000e+02 2.278146240402872946e-01 1.910501659898363814e-03
1.200000000000000000e+02 2.281805190450058030e-01 1.908970319862376454e-03
1.220000000000000000e+02 2.285451706955728968e-01 1.908268692969617309e-03
1.240000000000000000e+02 2.288950244934978007e-01 1.907784526155034514e-03
1.260000000000000000e+02 2.292498464822418647e-01 1.907756035556932650e-03
1.280000000000000000e+02 2.295640919416734871e-01 1.906310676910593369e-03
1.300000000000000000e+02 2.298820322636117575e-01 1.906235375723019151e-03
1.320000000000000000e+02 2.301800758482198117e-01 1.905045484943421099e-03
1.340000000000000000e+02 2.304874237356565048e-01 1.904812018685846141e-03
1.360000000000000000e+02 2.307630051039382679e-01 1.903679031879708643e-03
1.380000000000000000e+02 2.310348634328992790e-01 1.903411700768151225e-03
1.400000000000000000e+02 2.312993905554815155e-01 1.903772159847204890e-03
1.420000000000000000e+02 2.315697376214964076e-01 1.902610179389119119e-03
1.440000000000000000e+02 2.318137555868895472e-01 1.903404886205031918e-03
1.460000000000000000e+02 2.320656157634652383e-01 1.902129432525975772e-03
1.480000000000000000e+02 2.322850328026764277e-01 1.901981618764098840e-03
1.500000000000000000e+02 2.325179198157966698e-01 1.901768375075403323e-03
1.520000000000000000e+02 2.327361423874561019e-01 1.902098154346787374e-03
1.540000000000000000e+02 2.329467206715958583e-01 1.901647707969582931e-03
1.560000000000000000e+02 2.331553576878489242e-01 1.901226179071284061e-03
1.580000000000000000e+02 2.333552767074350831e-01 1.901171831333817869e-03
1.600000000000000000e+02 2.335505201684672794e-01 1.900846516272892365e-03
1.620000000000000000e+02 2.337602349537440394e-01 1.900620427924513533e-03
1.640000000000000000e+02 2.339429486992798402e-01 1.901327485378937095e-03
1.660000000000000000e+02 2.341274938696336627e-01 1.900291329692856482e-03
1.680000000000000000e+02 2.342986905581310730e-01 1.900253836977405320e-03
1.700000000000000000e+02 2.344780119577582200e-01 1.900728283218215990e-03
1.720000000000000000e+02 2.346272226865663835e-01 1.900953060767592061e-03
1.740000000000000000e+02 2.348127079350846025e-01 1.900367192463921781e-03
1.760000000000000000e+02 2.349774108225947122e-01 1.900047418926369917e-03
1.780000000000000000e+02 2.351137654247835163e-01 1.900916143038882712e-03
1.800000000000000000e+02 2.352635367300759950e-01 1.900651863673867180e-03
1.820000000000000000e+02 2.354159693405384890e-01 1.900712231239261611e-03
1.840000000000000000e+02 2.355451663515931715e-01 1.900927426572585370e-03
1.860000000000000000e+02 2.356878507863634786e-01 1.900667260487109945e-03
1.880000000000000000e+02 2.358258712087974718e-01 1.901068664611972126e-03
1.900000000000000000e+02 2.359567908177279127e-01 1.900945630792290602e-03
1.920000000000000000e+02 2.360876592071862456e-01 1.901889946384432550e-03
1.940000000000000000e+02 2.362197663391567004e-01 1.900958542679927806e-03
1.960000000000000000e+02 2.363344458502908418e-01 1.901900054560402625e-03
1.980000000000000000e+02 2.364595039957769207e-01 1.902265966470127441e-03
2.000000000000000000e+02 2.365834431417206396e-01 1.901849732843497636e-03
2.020000000000000000e+02 2.366993178909128082e-01 1.902548569148440616e-03
2.040000000000000000e+02 2.368006402225740770e-01 1.902180600068521842e-03
2.060000000000000000e+02 2.369147674770538115e-01 1.902530471058679626e-03
2.080000000000000000e+02 2.370193408334548280e-01 1.903025280367740338e-03
2.100000000000000000e+02 2.371258353297283905e-01 1.903382046769012612e-03
2.120000000000000000e+02 2.372297328006378880e-01 1.903578654607643869e-03
2.140000000000000000e+02 2.373363351356681805e-01 1.904540100153772350e-03
2.160000000000000000e+02 2.374367291076974751e-01 1.904211093306041550e-03
2.180000000000000000e+02 2.375141122166675167e-01 1.904187987926110820e-03
2.200000000000000000e+02 2.376208756782650644e-01 1.904387182687493829e-03
2.220000000000000000e+02 2.377098782112354869e-01 1.905490872287645679e-03
2.240000000000000000e+02 2.377949477253517019e-01 1.906189405743855371e-03
2.260000000000000000e+02 2.378880550969942886e-01 1.905727689897655786e-03
2.280000000000000000e+02 2.379851252102281045e-01 1.906403553361326036e-03
2.300000000000000000e+02 2.380579640598006752e-01 1.907215676171894166e-03
2.320000000000000000e+02 2.381474274432989480e-01 1.906442356897819620e-03
2.340000000000000000e+02 2.382289414316353660e-01 1.906804002293989875e-03
2.360000000000000000e+02 2.383160070238663497e-01 1.907501907258689214e-03
2.380000000000000000e+02 2.383925219073640134e-01 1.908483860845856936e-03
2.400000000000000000e+02 2.384468375296921461e-01 1.908566473268101136e-03
2.420000000000000000e+02 2.385335481270480784e-01 1.908702739581286806e-03
2.440000000000000000e+02 2.386052124752048309e-01 1.909857045507369188e-03
2.460000000000000000e+02 2.386833874179392634e-01 1.910250175637916810e-03
2.480000000000000000e+02 2.387412972239146003e-01 1.910832441703683290e-03
2.500000000000000000e+02 2.388171892291607035e-01 1.911549963991112430e-03
2.520000000000000000e+02 2.388760417139290659e-01 1.911707569079207705e-03
2.540000000000000000e+02 2.389492399814858448e-01 1.912861421042031176e-03
2.560000000000000000e+02 2.390116067715013781e-01 1.913097306560516226e-03
2.580000000000000000e+02 2.390690074433498291e-01 1.913557554557221299e-03
2.600000000000000000e+02 2.391220316404873703e-01 1.913681673583145617e-03
2.620000000000000000e+02 2.391956216077840980e-01 1.915059743220748388e-03
2.640000000000000000e+02 2.392624082494220761e-01 1.915249942134963738e-03
2.660000000000000000e+02 2.393224381485664354e-01 1.916101369923549824e-03
2.680000000000000000e+02 2.393668181069086298e-01 1.916135129423675136e-03
2.700000000000000000e+02 2.394085580111864620e-01 1.916251608297333403e-03
2.720000000000000000e+02 2.394749303097340465e-01 1.917255626012796376e-03
2.740000000000000000e+02 2.395298889961562094e-01 1.918545808636210742e-03
2.760000000000000000e+02 2.395874341462584378e-01 1.918678723760563684e-03
2.780000000000000000e+02 2.396487143785916152e-01 1.919354354622590910e-03
2.800000000000000000e+02 2.396972052650760410e-01 1.919788865311613992e-03
2.820000000000000000e+02 2.397388015629764724e-01 1.920749044457202050e-03
2.840000000000000000e+02 2.397866128069962854e-01 1.921349462851279803e-03
2.860000000000000000e+02 2.398314196874378468e-01 1.921703735179782586e-03
2.880000000000000000e+02 2.398883600098793145e-01 1.922480918806451344e-03
2.900000000000000000e+02 2.399300873885642504e-01 1.922848403657294444e-03
2.920000000000000000e+02 2.399733078149596521e-01 1.923550311797334478e-03
2.940000000000000000e+02 2.400190380361093834e-01 1.924045421616826399e-03
2.960000000000000000e+02 2.400714811158778939e-01 1.924524868991703622e-03
2.980000000000000000e+02 2.401016779963728864e-01 1.925945207212842241e-03
3.000000000000000000e+02 2.401452515788694286e-01 1.926807157352256657e-03
3.020000000000000000e+02 2.401942550089106176e-01 1.926931243719603526e-03
3.040000000000000000e+02 2.402400573935027095e-01 1.927841108229457964e-03
3.060000000000000000e+02 2.402640066405606623e-01 1.928543236406048611e-03
3.080000000000000000e+02 2.402958757592079941e-01 1.929488141341952718e-03
3.100000000000000000e+02 2.403437885690687947e-01 1.931377705140755862e-03
3.120000000000000000e+02 2.403789802641552731e-01 1.931262624510088387e-03
3.140000000000000000e+02 2.404057176064280932e-01 1.931382404237325188e-03
3.160000000000000000e+02 2.404611110163718535e-01 1.932690778164809428e-03
3.180000000000000000e+02 2.404832387508741287e-01 1.932992688981190373e-03
3.200000000000000000e+02 2.405235876614829904e-01 1.934531672518778915e-03
3.220000000000000000e+02 2.405553908084535897e-01 1.934770041038647677e-03
3.240000000000000000e+02 2.405918281820971782e-01 1.936382152279360509e-03
3.260000000000000000e+02 2.406206900348453193e-01 1.936572707142404648e-03
3.280000000000000000e+02 2.406523466879396667e-01 1.937040404609440469e-03
3.300000000000000000e+02 2.406860919196664172e-01 1.938653634846568578e-03
3.320000000000000000e+02 2.407149521550160931e-01 1.939040866095003389e-03
3.340000000000000000e+02 2.407464477922183210e-01 1.939722379138395869e-03
3.360000000000000000e+02 2.407757439465808003e-01 1.940853865315342796e-03
3.380000000000000000e+02 2.407971786879919973e-01 1.940728185166317029e-03
3.400000000000000000e+02 2.408213958455880654e-01 1.941958146402200614e-03
3.420000000000000000e+02 2.408530103388973886e-01 1.943076722698988288e-03
3.440000000000000000e+02 2.408767548029809857e-01 1.943535324953027518e-03
3.460000000000000000e+02 2.409202438787103884e-01 1.945415508886405055e-03
3.480000000000000000e+02 2.409478916405437265e-01 1.945724006629774225e-03
3.500000000000000000e+02 2.409472827698760922e-01 1.946272895039464828e-03
3.520000000000000000e+02 2.409776845805615964e-01 1.947079775793961621e-03
3.540000000000000000e+02 2.410119839271643305e-01 1.948538179851876107e-03
3.560000000000000000e+02 2.410276446402653816e-01 1.949032905180005234e-03
3.580000000000000000e+02 2.410539509277027925e-01 1.949884611292271612e-03
3.600000000000000000e+02 2.410754031322881186e-01 1.950900131171810813e-03
3.620000000000000000e+02 2.411011650319408173e-01 1.951864514777893909e-03
3.640000000000000000e+02 2.411089882111064064e-01 1.951958023669625236e-03
3.660000000000000000e+02 2.411376109879743712e-01 1.954132807419162697e-03
3.680000000000000000e+02 2.411554810400148019e-01 1.954472154018355428e-03
3.700000000000000000e+02 2.411787947400550747e-01 1.955345955783639993e-03
3.720000000000000000e+02 2.411977482640315917e-01 1.956361327711394257e-03
3.740000000000000000e+02 2.412175056110039961e-01 1.957268024991585479e-03
3.760000000000000000e+02 2.412354057958968900e-01 1.957708825537753886e-03
3.780000000000000000e+02 2.412499832140534706e-01 1.959220495675166943e-03
3.800000000000000000e+02 2.412671424723103475e-01 1.959631671901726404e-03
3.820000000000000000e+02 2.412897049421070805e-01 1.961124289456938740e-03
3.840000000000000000e+02 2.413122473211931907e-01 1.962673317262871205e-03
3.860000000000000000e+02 2.413338432456915705e-01 1.963282145056029909e-03
3.880000000000000000e+02 2.413382382692263184e-01 1.963392771804064237e-03
3.900000000000000000e+02 2.413590089254526450e-01 1.964991354756086619e-03
3.920000000000000000e+02 2.413697889701407195e-01 1.966329915823685284e-03
3.940000000000000000e+02 2.413903172032417777e-01 1.967333913630637653e-03
3.960000000000000000e+02 2.414046700837852721e-01 1.968613076563830930e-03
3.980000000000000000e+02 2.414126169536605637e-01 1.968834220033793304e-03
4.000000000000000000e+02 2.414329865331731328e-01 1.969953089037088882e-03
4.020000000000000000e+02 2.414417453955181037e-01 1.971050021703153396e-03
4.040000000000000000e+02 2.414548306631990049e-01 1.970877946336442588e-03
4.060000000000000000e+02 2.414814307909876334e-01 1.972550283301903636e-03
4.080000000000000000e+02 2.414825392471375842e-01 1.974232016061735519e-03
4.100000000000000000e+02 2.414980816531654417e-01 1.975038213463173060e-03
4.120000000000000000e+02 2.415100357884319704e-01 1.975727565016298978e-03
4.140000000000000000e+02 2.415226551958633006e-01 1.976546529522828395e-03
4.160000000000000000e+02 2.415281295016203089e-01 1.977676102871894857e-03
4.180000000000000000e+02 2.415369661233917331e-01 1.979051557125273333e-03
4.200000000000000000e+02 2.415583964821319540e-01 1.979339696997503215e-03
4.220000000000000000e+02 2.415588194091693730e-01 1.980821620896806422e-03
4.240000000000000000e+02 2.415729003540859343e-01 1.981941251707149999e-03
4.260000000000000000e+02 2.415821372132201661e-01 1.983126410870498634e-03
4.280000000000000000e+02 2.415902794527355624e-01 1.983987115154778932e-03
4.300000000000000000e+02 2.415973954329719564e-01 1.984920560733975572e-03
4.320000000000000000e+02 2.416101788838505571e-01 1.986410159501949928e-03
4.340000000000000000e+02 2.416252111956164461e-01 1.987217081795229334e-03
4.360000000000000000e+02 2.416248828098051804e-01 1.988451753044443663e-03
4.380000000000000000e+02 2.416287106355644865e-01 1.989049830724281577e-03
4.400000000000000000e+02 2.416498357145328291e-01 1.990801307128922497e-03
4.420000000000000000e+02 2.416435498008738525e-01 1.991787011145448351e-03
4.440000000000000000e+02 2.416552122717323114e-01 1.992533720667637870e-03
4.460000000000000000e+02 2.416676426664580157e-01 1.992825132630196474e-03
4.480000000000000000e+02 2.416662517417557943e-01 1.994439532184207921e-03
4.500000000000000000e+02 2.416875128946857909e-01 1.995381622383658564e-03
4.520000000000000000e+02 2.416840935599190998e-01 1.996908308009290312e-03
4.540000000000000000e+02 2.416893244229360582e-01 1.997900513503880846e-03
4.560000000000000000e+02 2.416891348944784912e-01 1.997872595046479901e-03
4.580000000000000000e+02 2.417032455436810279e-01 1.999623007718183149e-03
4.600000000000000000e+02 2.416917368892582685e-01 2.000576119130684054e-03
4.620000000000000000e+02 2.416901823730880916e-01 2.001839645422617744e-03
4.640000000000000000e+02 2.417156618458688733e-01 2.003105384342174222e-03
4.660000000000000000e+02 2.417164126374569122e-01 2.003466834981972207e-03
4.680000000000000000e+02 2.417197713613102317e-01 2.005125615857195932e-03
4.700000000000000000e+02 2.417227801471548143e-01 2.006189541265354388e-03
4.720000000000000000e+02 2.417248040925457919e-01 2.006880094060881862e-03
4.740000000000000000e+02 2.417291438958387439e-01 2.008493152966536223e-03
4.760000000000000000e+02 2.417261593423408739e-01 2.009588779289684952e-03
4.780000000000000000e+02 2.417366484065082144e-01 2.010149509841528074e-03
4.800000000000000000e+02 2.417242091286157246e-01 2.011048487559218782e-03
4.820000000000000000e+02 2.417500053692731576e-01 2.011806150256018229e-03
4.840000000000000000e+02 2.417377861316442611e-01 2.013685569131220751e-03
4.860000000000000000e+02 2.417153942666517841e-01 2.014451432046963746e-03
4.880000000000000000e+02 2.417415465263413887e-01 2.016457663966271432e-03
4.900000000000000000e+02 2.417517578146347046e-01 2.016729687207304174e-03
4.920000000000000000e+02 2.417470836658435762e-01 2.017654584672361976e-03
4.940000000000000000e+02 2.417497779185687201e-01 2.019016593023067931e-03
4.960000000000000000e+02 2.417427006157808755e-01 2.019771557145128276e-03
4.980000000000000000e+02 2.417429251275256263e-01 2.021072916065122255e-03
5.000000000000000000e+02 2.417467984830327377e-01 2.022068796983362681e-03


==> anc/EX_NP_vs_smearing_xl0.256_xt0.256_beta6.240.dat <==
# SMEARING	EX_NP [GeV^2]	EX_NP_ERROR [GeV^2]
0.000000000000000000e+00 8.676639692255481984e-03 2.251449851154456450e-02
2.000000000000000000e+00 5.772846307830029750e-02 1.124427376686492003e-03
4.000000000000000000e+00 9.608117932193327437e-02 7.449931883394123175e-04
6.000000000000000000e+00 1.171527863474988440e-01 6.902877444484581057e-04
8.000000000000000000e+00 1.297032520577153514e-01 6.548419988120253573e-04
1.000000000000000000e+01 1.375174093883773374e-01 6.187755358890158989e-04
1.200000000000000000e+01 1.424545062126794104e-01 5.845580483290047482e-04
1.400000000000000000e+01 1.455707942649049624e-01 5.550102415226847597e-04
1.600000000000000000e+01 1.474754555819728641e-01 5.312817269790775067e-04
1.800000000000000000e+01 1.485615980675880632e-01 5.131792415086699425e-04
2.000000000000000000e+01 1.490845969252298786e-01 4.992202321453251875e-04
2.200000000000000000e+01 1.492078965408957236e-01 4.890937067205332377e-04
2.400000000000000000e+01 1.490531436015680444e-01 4.812846307001918426e-04
2.600000000000000000e+01 1.486963131017674244e-01 4.752684766666675532e-04
2.800000000000000000e+01 1.482074637569518183e-01 4.710276107946400736e-04
3.000000000000000000e+01 1.476223726510963175e-01 4.677789074487281591e-04
3.200000000000000000e+01 1.469671109815880727e-01 4.657177579399004444e-04
3.400000000000000000e+01 1.462685546040387308e-01 4.643227177024279013e-04
3.600000000000000000e+01 1.455451346974143689e-01 4.634187355792354353e-04
3.800000000000000000e+01 1.448043396173325781e-01 4.629155566129598744e-04
4.000000000000000000e+01 1.440569412135512262e-01 4.629601408824044828e-04
4.200000000000000000e+01 1.433062945135685495e-01 4.631036222028207068e-04
4.400000000000000000e+01 1.425615106389357123e-01 4.636716228112240613e-04
4.600000000000000000e+01 1.418242035950028068e-01 4.642378725254430578e-04
4.800000000000000000e+01 1.410993580037477602e-01 4.649222896617994749e-04
5.000000000000000000e+01 1.403900354496007974e-01 4.656629413271693037e-04
5.200000000000000000e+01 1.396888998819908467e-01 4.666939912628560987e-04
5.400000000000000000e+01 1.390051384932973200e-01 4.674303144352722687e-04
5.600000000000000000e+01 1.383391142069080593e-01 4.682691996756646732e-04
5.800000000000000000e+01 1.376871914944483299e-01 4.689097675663426719e-04
6.000000000000000000e+01 1.370515097466706578e-01 4.698288454818497759e-04
6.200000000000000000e+01 1.364337129229384882e-01 4.707121637114513799e-04
6.400000000000000000e+01 1.358266917509872163e-01 4.715983450784789685e-04
6.600000000000000000e+01 1.352400443818685127e-01 4.724158245826082041e-04
6.800000000000000000e+01 1.346705127926358381e-01 4.734418771070378340e-04
7.000000000000000000e+01 1.341103842423262138e-01 4.741566065773075256e-04
7.200000000000000000e+01 1.335677912437575332e-01 4.749396590529287275e-04
7.400000000000000000e+01 1.330408431620128673e-01 4.759668362483302157e-04
7.600000000000000000e+01 1.325303399378991165e-01 4.765692906717788934e-04
7.800000000000000000e+01 1.320268584164135672e-01 4.776291387236760236e-04
8.000000000000000000e+01 1.315391115656103505e-01 4.786790635352348826e-04
8.200000000000000000e+01 1.310669534293870675e-01 4.796406676745844388e-04
8.400000000000000000e+01 1.306033095308221370e-01 4.806953663935990047e-04
8.600000000000000000e+01 1.301523798731245851e-01 4.817370245953723281e-04
8.800000000000000000e+01 1.297116485968692334e-01 4.828187525933064521e-04
9.000000000000000000e+01 1.292840790735307333e-01 4.839761817770678472e-04
9.200000000000000000e+01 1.288680161896260390e-01 4.852471219133263421e-04
9.400000000000000000e+01 1.284622254252093254e-01 4.865094306533648979e-04
9.600000000000000000e+01 1.280624663938307317e-01 4.877430194845404549e-04
9.800000000000000000e+01 1.276775910280332771e-01 4.891655290687466680e-04
1.000000000000000000e+02 1.272958546436133431e-01 4.905426628877224225e-04
1.020000000000000000e+02 1.269268370951874836e-01 4.918116205391830651e-04
1.040000000000000000e+02 1.265637164406832049e-01 4.934563025450433528e-04
1.060000000000000000e+02 1.262117546733120543e-01 4.946641850051887055e-04
1.080000000000000000e+02 1.258683046417682083e-01 4.962415134300195499e-04
1.100000000000000000e+02 1.255286888427487313e-01 4.976447298990072229e-04
1.120000000000000000e+02 1.252007415160510118e-01 4.993382648826685290e-04
1.140000000000000000e+02 1.248773387901026821e-01 5.008708895522049481e-04
1.160000000000000000e+02 1.245643328316765469e-01 5.025788911601591739e-04
1.180000000000000000e+02 1.242567546338921580e-01 5.041167334441380883e-04
1.200000000000000000e+02 1.239509955237165090e-01 5.055598385729886523e-04
1.220000000000000000e+02 1.236581834343786074e-01 5.069558334986453340e-04
1.240000000000000000e+02 1.233653681993063939e-01 5.085413388026538417e-04
1.260000000000000000e+02 1.230845031373755810e-01 5.102461727836443868e-04
1.280000000000000000e+02 1.228053509107747271e-01 5.118449828191675354e-04
1.300000000000000000e+02 1.225306237727801645e-01 5.136606134996690200e-04
1.320000000000000000e+02 1.222650399054146519e-01 5.149907319784211273e-04
1.340000000000000000e+02 1.220070395814426001e-01 5.168405363876770776e-04
1.360000000000000000e+02 1.217460982530218089e-01 5.185808203473499852e-04
1.380000000000000000e+02 1.214951408720093551e-01 5.201763133109424181e-04
1.400000000000000000e+02 1.212463396431897877e-01 5.217125484043580799e-04
1.420000000000000000e+02 1.210040114538112055e-01 5.232360587167025640e-04
1.440000000000000000e+02 1.207636324916565723e-01 5.249463139563507021e-04
1.460000000000000000e+02 1.205339131680097237e-01 5.264227508267572356e-04
1.480000000000000000e+02 1.203011325246432506e-01 5.280653887992403954e-04
1.500000000000000000e+02 1.200755906193344685e-01 5.297362888071200900e-04
1.520000000000000000e+02 1.198534988271229978e-01 5.311455749526709878e-04
1.540000000000000000e+02 1.196347057865752850e-01 5.328795059754146612e-04
1.560000000000000000e+02 1.194256629966381489e-01 5.343107450301149385e-04
1.580000000000000000e+02 1.192139607762436465e-01 5.358107066320350661e-04
1.600000000000000000e+02 1.190070831912993371e-01 5.371689992621608411e-04
1.620000000000000000e+02 1.188041528076660414e-01 5.388008210389298551e-04
1.640000000000000000e+02 1.186051444664801835e-01 5.403007623762057449e-04
1.660000000000000000e+02 1.184108285607519129e-01 5.416265452861680199e-04
1.680000000000000000e+02 1.182195453663099777e-01 5.431171289489750576e-04
1.700000000000000000e+02 1.180307263980139854e-01 5.448473646742429477e-04
1.720000000000000000e+02 1.178427540298750825e-01 5.459811479965239606e-04
1.740000000000000000e+02 1.176626936285054131e-01 5.473939878441690630e-04
1.760000000000000000e+02 1.174818055762403696e-01 5.489013374280268939e-04
1.780000000000000000e+02 1.173034659367417770e-01 5.501497680879787388e-04
1.800000000000000000e+02 1.171262332859728111e-01 5.514387987122526015e-04
1.820000000000000000e+02 1.169557529819256203e-01 5.529513652506934992e-04
1.840000000000000000e+02 1.167891215518874204e-01 5.542341832534821789e-04
1.860000000000000000e+02 1.166197995508838764e-01 5.556397509813027760e-04
1.880000000000000000e+02 1.164602458251797895e-01 5.567651937057003239e-04
1.900000000000000000e+02 1.162992605265741053e-01 5.581456084789937705e-04
1.920000000000000000e+02 1.161368375170402506e-01 5.593990606575678648e-04
1.940000000000000000e+02 1.159849914021641726e-01 5.608235534645179300e-04
1.960000000000000000e+02 1.158268891456500360e-01 5.617473328998317519e-04
1.980000000000000000e+02 1.156825032088065336e-01 5.628963085418487670e-04
2.000000000000000000e+02 1.155304979435312213e-01 5.641469573987660220e-04
2.020000000000000000e+02 1.153827126997049729e-01 5.653454913008011239e-04
2.040000000000000000e+02 1.152391452679903949e-01 5.664419243967693017e-04
2.060000000000000000e+02 1.150950564648621360e-01 5.676422642126803097e-04
2.080000000000000000e+02 1.149547981091846305e-01 5.687470567112918934e-04
2.100000000000000000e+02 1.148251609124214812e-01 5.695183570474357570e-04
2.120000000000000000e+02 1.146840357006711775e-01 5.706598448232552429e-04
2.140000000000000000e+02 1.145544521643793029e-01 5.720812747757727731e-04
2.160000000000000000e+02 1.144183886089076008e-01 5.731267587271003270e-04
2.180000000000000000e+02 1.142902766704479434e-01 5.739262700750569299e-04
2.200000000000000000e+02 1.141616506660189795e-01 5.750431585548815890e-04
2.220000000000000000e+02 1.140367029506754448e-01 5.760863528339645869e-04
2.240000000000000000e+02 1.139149628864349201e-01 5.771222048026626843e-04
2.260000000000000000e+02 1.137923354363905015e-01 5.780371107692187710e-04
2.280000000000000000e+02 1.136735169240045973e-01 5.790346873409687274e-04
2.300000000000000000e+02 1.135562582500886791e-01 5.796352827278453699e-04
2.320000000000000000e+02 1.134380939866177079e-01 5.809405176489380960e-04
2.340000000000000000e+02 1.133215514329397877e-01 5.820835828426763068e-04
2.360000000000000000e+02 1.132088349080250245e-01 5.827070115878624137e-04
2.380000000000000000e+02 1.130959450545237638e-01 5.835693169625876149e-04
2.400000000000000000e+02 1.129885209214413211e-01 5.847648759699017448e-04
2.420000000000000000e+02 1.128820967453874474e-01 5.854234760514369406e-04
2.440000000000000000e+02 1.127710428737893761e-01 5.863170777811901706e-04
2.460000000000000000e+02 1.126682422501117387e-01 5.871178190478082643e-04
2.480000000000000000e+02 1.125645008162233646e-01 5.880374136102580439e-04
2.500000000000000000e+02 1.124623542267216281e-01 5.889042020937579726e-04
2.520000000000000000e+02 1.123634926717665961e-01 5.895612541637947762e-04
2.540000000000000000e+02 1.122651392034268170e-01 5.904764505267787959e-04
2.560000000000000000e+02 1.121661314129715897e-01 5.910297718089523294e-04
2.580000000000000000e+02 1.120683968763604849e-01 5.919593117131397584e-04
2.600000000000000000e+02 1.119746081933002124e-01 5.927533481950641525e-04
2.620000000000000000e+02 1.118791184889134094e-01 5.935667178124065350e-04
2.640000000000000000e+02 1.117888088482081599e-01 5.942613641522608708e-04
2.660000000000000000e+02 1.116924084931101430e-01 5.948310568029182557e-04
2.680000000000000000e+02 1.116067592825583377e-01 5.957714759290339609e-04
2.700000000000000000e+02 1.115190963849240213e-01 5.962407148905954487e-04
2.720000000000000000e+02 1.114296508220304488e-01 5.971131932575052953e-04
2.740000000000000000e+02 1.113455038554023169e-01 5.978002133205755075e-04
2.760000000000000000e+02 1.112625163762550606e-01 5.985617457403218751e-04
2.780000000000000000e+02 1.111774085393866934e-01 5.990607540503967762e-04
2.800000000000000000e+02 1.110951160199159377e-01 5.997385295727746804e-04
2.820000000000000000e+02 1.110159059797906911e-01 6.005639109902251261e-04
2.840000000000000000e+02 1.109313647095638566e-01 6.009650724036662501e-04
2.860000000000000000e+02 1.108543287916289033e-01 6.018383015548122014e-04
2.880000000000000000e+02 1.107772079225796819e-01 6.022694414587977975e-04
2.900000000000000000e+02 1.107004394738179548e-01 6.033129998944159085e-04
2.920000000000000000e+02 1.106213544948660421e-01 6.036232782061692198e-04
2.940000000000000000e+02 1.105489424373798102e-01 6.043471943253642641e-04
2.960000000000000000e+02 1.104773041734646855e-01 6.046823057192219058e-04
2.980000000000000000e+02 1.104044414878054131e-01 6.053678595209464885e-04
3.000000000000000000e+02 1.103320486097057185e-01 6.057883747276098440e-04
3.020000000000000000e+02 1.102634878498282150e-01 6.068667903518104329e-04
3.040000000000000000e+02 1.101897233512937196e-01 6.069751031828686571e-04
3.060000000000000000e+02 1.101239305345158154e-01 6.074064383508521493e-04
3.080000000000000000e+02 1.100522206843780881e-01 6.080456918915275611e-04
3.100000000000000000e+02 1.099885746188053459e-01 6.087567124130291874e-04
3.120000000000000000e+02 1.099213290340933930e-01 6.093130221873408305e-04
3.140000000000000000e+02 1.098585038021928223e-01 6.096412004660664487e-04
3.160000000000000000e+02 1.097934948369497232e-01 6.100666788902560063e-04
3.180000000000000000e+02 1.097294370326941104e-01 6.106816376300780403e-04
3.200000000000000000e+02 1.096719099788157625e-01 6.112842905321390612e-04
3.220000000000000000e+02 1.096083441639217199e-01 6.117244621978679912e-04
3.240000000000000000e+02 1.095465287893067075e-01 6.122032514838507454e-04
3.260000000000000000e+02 1.094889338421245056e-01 6.127923689883165966e-04
3.280000000000000000e+02 1.094243305144478040e-01 6.131626482792714057e-04
3.300000000000000000e+02 1.093662966375493206e-01 6.137695574965088214e-04
3.320000000000000000e+02 1.093092701452381826e-01 6.140285450725233279e-04
3.340000000000000000e+02 1.092560697708714890e-01 6.146433570357657562e-04
3.360000000000000000e+02 1.092003757171623179e-01 6.149479717484854094e-04
3.380000000000000000e+02 1.091436632406053431e-01 6.153952087140377239e-04
3.400000000000000000e+02 1.090892213599588129e-01 6.156521650012554501e-04
3.420000000000000000e+02 1.090369429153220937e-01 6.162359012088218947e-04
3.440000000000000000e+02 1.089802339174623241e-01 6.167437886913123462e-04
3.460000000000000000e+02 1.089277667802899391e-01 6.173130056147313124e-04
3.480000000000000000e+02 1.088752437247326177e-01 6.176561063764394056e-04
3.500000000000000000e+02 1.088280131586972510e-01 6.180277118639983551e-04
3.520000000000000000e+02 1.087757961642269178e-01 6.184730073326427657e-04
3.540000000000000000e+02 1.087287814575541994e-01 6.186653788995532394e-04
3.560000000000000000e+02 1.086791431199672225e-01 6.193294866462297757e-04
3.580000000000000000e+02 1.086321722292007685e-01 6.195495559757078011e-04
3.600000000000000000e+02 1.085837189879913789e-01 6.199595190133534587e-04
3.620000000000000000e+02 1.085355808890310081e-01 6.202063814261180030e-04
3.640000000000000000e+02 1.084911230482842465e-01 6.204505533869879644e-04
3.660000000000000000e+02 1.084426373389179854e-01 6.210920554213788126e-04
3.680000000000000000e+02 1.083990102333811795e-01 6.213208531440382381e-04
3.700000000000000000e+02 1.083530048427118614e-01 6.217597887511924467e-04
3.720000000000000000e+02 1.083078611040625000e-01 6.221429289909219569e-04
3.740000000000000000e+02 1.082664314519000831e-01 6.225647892999564871e-04
3.760000000000000000e+02 1.082185889384670724e-01 6.227808031691333844e-04
3.780000000000000000e+02 1.081825120088418801e-01 6.232979622451074661e-04
3.800000000000000000e+02 1.081395695131059376e-01 6.236029083768777426e-04
3.820000000000000000e+02 1.080926801819147576e-01 6.239907263711230202e-04
3.840000000000000000e+02 1.080559167679705085e-01 6.241253101464213542e-04
3.860000000000000000e+02 1.080145363283708665e-01 6.245371899111309705e-04
3.880000000000000000e+02 1.079727346175161085e-01 6.249988902577772011e-04
3.900000000000000000e+02 1.079374472439812299e-01 6.251739617987310711e-04
3.920000000000000000e+02 1.079012359189548409e-01 6.255657032525005230e-04
3.940000000000000000e+02 1.078585626768177735e-01 6.260150624033641083e-04
3.960000000000000000e+02 1.078225615282617650e-01 6.261549731591501290e-04
3.980000000000000000e+02 1.077832388203856517e-01 6.266666283340929875e-04
4.000000000000000000e+02 1.077477417733964660e-01 6.269163327969015133e-04
4.020000000000000000e+02 1.077117580736119684e-01 6.272920912606764219e-04
4.040000000000000000e+02 1.076719847979005218e-01 6.275984257743306592e-04
4.060000000000000000e+02 1.076359194593078522e-01 6.277679538578698551e-04
4.080000000000000000e+02 1.076065502369026317e-01 6.279572024460183420e-04
4.100000000000000000e+02 1.075684448168315044e-01 6.284579026333542541e-04
4.120000000000000000e+02 1.075354398210372625e-01 6.285652883016888204e-04
4.140000000000000000e+02 1.075014831737946264e-01 6.286895738149835770e-04
4.160000000000000000e+02 1.074710348484538003e-01 6.292949196696819578e-04
4.180000000000000000e+02 1.074379286398158551e-01 6.297558894521843942e-04
4.200000000000000000e+02 1.074017244739920440e-01 6.300091337143422839e-04
4.220000000000000000e+02 1.073733231586257719e-01 6.303630956784146222e-04
4.240000000000000000e+02 1.073387322950114242e-01 6.307179564569997954e-04
4.260000000000000000e+02 1.073135125886909291e-01 6.304836204410170725e-04
4.280000000000000000e+02 1.072745457420559850e-01 6.308506567227792046e-04
4.300000000000000000e+02 1.072524374197455083e-01 6.311390591683730712e-04
4.320000000000000000e+02 1.072168269516004940e-01 6.314120070691525873e-04
4.340000000000000000e+02 1.071870390524394534e-01 6.318224309920462880e-04
4.360000000000000000e+02 1.071578925128754134e-01 6.321424477216600188e-04
4.380000000000000000e+02 1.071291685966691692e-01 6.325892814847074207e-04
4.400000000000000000e+02 1.071058086890355615e-01 6.327517854567828127e-04
4.420000000000000000e+02 1.070738047741394278e-01 6.331920742137764867e-04
4.440000000000000000e+02 1.070441715856878251e-01 6.332647623962444705e-04
4.460000000000000000e+02 1.070170132141768649e-01 6.336864997595057555e-04
4.480000000000000000e+02 1.069917463719916445e-01 6.337091024550006333e-04
4.500000000000000000e+02 1.069646617315013620e-01 6.340258892474278382e-04
4.520000000000000000e+02 1.069369523288376672e-01 6.343631408066781503e-04
4.540000000000000000e+02 1.069115238546625157e-01 6.345448984417768282e-04
4.560000000000000000e+02 1.068848296306232348e-01 6.348345375036761442e-04
4.580000000000000000e+02 1.068580488353351177e-01 6.352231269467296850e-04
4.600000000000000000e+02 1.068353753975116033e-01 6.355173199200662894e-04
4.620000000000000000e+02 1.068094690862599200e-01 6.355980349129947181e-04
4.640000000000000000e+02 1.067836718165514759e-01 6.356977626086605286e-04
4.660000000000000000e+02 1.067611609485341617e-01 6.362561860649445676e-04
4.680000000000000000e+02 1.067317903793839479e-01 6.364598792606688572e-04
4.700000000000000000e+02 1.067140566424571585e-01 6.367381218615290883e-04
4.720000000000000000e+02 1.066885126425886343e-01 6.369319322432623809e-04
4.740000000000000000e+02 1.066648124528434133e-01 6.373132967442399948e-04
4.760000000000000000e+02 1.066422759004914678e-01 6.373342362663015877e-04
4.780000000000000000e+02 1.066241223770710844e-01 6.376888658636345594e-04
4.800000000000000000e+02 1.065991714627460424e-01 6.378963198731181115e-04
4.820000000000000000e+02 1.065777669755067075e-01 6.381934677734409740e-04
4.840000000000000000e+02 1.065551860632044656e-01 6.385255305351942570e-04
4.860000000000000000e+02 1.065323073368137086e-01 6.385941339339083755e-04
4.880000000000000000e+02 1.065078322408320732e-01 6.390824357757352850e-04
4.900000000000000000e+02 1.064884923632024166e-01 6.390919575958393722e-04
4.920000000000000000e+02 1.064688557022773208e-01 6.394018669042324807e-04
4.940000000000000000e+02 1.064478375277725652e-01 6.399344079440973283e-04
4.960000000000000000e+02 1.064298659668452968e-01 6.397332659405607740e-04
4.980000000000000000e+02 1.064078119536303463e-01 6.401004166045507707e-04
5.000000000000000000e+02 1.063888417671983999e-01 6.402449484021317761e-04


==> anc/EX_NP_vs_smearing_xl0.256_xt0.256_beta6.544.dat <==
# SMEARING	EX_NP [GeV^2]	EX_NP_ERROR [GeV^2]
0.000000000000000000e+00 7.695358544877048401e-02 3.297856272986406934e-01
1.000000000000000000e+00 1.057005571267822727e-02 1.358566815711734557e-02
2.000000000000000000e+00 3.062278819899317064e-02 5.394202704308589599e-03
3.000000000000000000e+00 4.491098423953370639e-02 3.612952823833082919e-03
4.000000000000000000e+00 5.656959949978188074e-02 2.754179480949888684e-03
5.000000000000000000e+00 6.677639420714953644e-02 2.247176521029447486e-03
6.000000000000000000e+00 7.593163917618687975e-02 1.933344242615487631e-03
7.000000000000000000e+00 8.411314965367441832e-02 1.727716956692961631e-03
8.000000000000000000e+00 9.144295393121215643e-02 1.584899236966602230e-03
9.000000000000000000e+00 9.799250488641769730e-02 1.477777664326048162e-03
1.000000000000000000e+01 1.038294035998339887e-01 1.394524468213941427e-03
1.100000000000000000e+01 1.090705327175804928e-01 1.326377284384666318e-03
1.200000000000000000e+01 1.137517775346308102e-01 1.269711315760902208e-03
1.300000000000000000e+01 1.179266810155312900e-01 1.220511287850467932e-03
1.400000000000000000e+01 1.216976832921494445e-01 1.177876390524764012e-03
1.500000000000000000e+01 1.250628130072407862e-01 1.140720377848317537e-03
1.600000000000000000e+01 1.281012763658516684e-01 1.106542675867378629e-03
1.700000000000000000e+01 1.308285836420164105e-01 1.076733011612363705e-03
1.800000000000000000e+01 1.332876472807589252e-01 1.050043537497336206e-03
1.900000000000000000e+01 1.354946823675833023e-01 1.025579402170475078e-03
2.000000000000000000e+01 1.375032574331743751e-01 1.003897726722392239e-03
2.100000000000000000e+01 1.393190808756840926e-01 9.840316995845758280e-04
2.200000000000000000e+01 1.409565801630881521e-01 9.657532430013773426e-04
2.300000000000000000e+01 1.424402661627250377e-01 9.495926209868498034e-04
2.400000000000000000e+01 1.437903578263614313e-01 9.353452568003281509e-04
2.500000000000000000e+01 1.450119013263883316e-01 9.216417516703001751e-04
2.600000000000000000e+01 1.461126233306356548e-01 9.092082910791462460e-04
2.700000000000000000e+01 1.471240368843738378e-01 8.984646600620929506e-04
2.800000000000000000e+01 1.480237540639226246e-01 8.879774634815867408e-04
2.900000000000000000e+01 1.488540402132665363e-01 8.786603260986982494e-04
3.000000000000000000e+01 1.496111279935517790e-01 8.701093778109123163e-04
3.100000000000000000e+01 1.502922763698976705e-01 8.623407964968264616e-04
3.200000000000000000e+01 1.508962969029823131e-01 8.549356434914927565e-04
3.300000000000000000e+01 1.514573156361613826e-01 8.485128372249442627e-04
3.400000000000000000e+01 1.519495584150485357e-01 8.427379917686297645e-04
3.500000000000000000e+01 1.523987277936209306e-01 8.373369912496713688e-04
3.600000000000000000e+01 1.527964107610844668e-01 8.321346906939122191e-04
3.700000000000000000e+01 1.531680933572338865e-01 8.275526417014447559e-04
3.800000000000000000e+01 1.534946526740544881e-01 8.233489783360190819e-04
3.900000000000000000e+01 1.537828321800235321e-01 8.196556796674320071e-04
4.000000000000000000e+01 1.540422877681936198e-01 8.157079449737360223e-04
4.100000000000000000e+01 1.542733145849820853e-01 8.121282156657450967e-04
4.200000000000000000e+01 1.544724100203274386e-01 8.091471598110186632e-04
4.300000000000000000e+01 1.546456931358733966e-01 8.063695187437646631e-04
4.400000000000000000e+01 1.548034910897731486e-01 8.037746096008598551e-04
4.500000000000000000e+01 1.549339629889643077e-01 8.013854535360622746e-04
4.600000000000000000e+01 1.550443138792062803e-01 7.986645503971558395e-04
4.700000000000000000e+01 1.551280894340789085e-01 7.969919121430225038e-04
4.800000000000000000e+01 1.552120214815944088e-01 7.950206148446687911e-04
4.900000000000000000e+01 1.552632319687793083e-01 7.930874718525453629e-04
5.000000000000000000e+01 1.553148332418960165e-01 7.913185837255044038e-04
5.100000000000000000e+01 1.553521695737843100e-01 7.898675754467038290e-04
5.200000000000000000e+01 1.553736789174820221e-01 7.882757647959572067e-04
5.300000000000000000e+01 1.553736777026323013e-01 7.864736629774296724e-04
5.400000000000000000e+01 1.553659386995080161e-01 7.851940615190090888e-04
5.500000000000000000e+01 1.553601692273625379e-01 7.841682963224880492e-04
5.600000000000000000e+01 1.553416803144299085e-01 7.830031208782336355e-04
5.700000000000000000e+01 1.553145588684190226e-01 7.821991928986059663e-04
5.800000000000000000e+01 1.552726577422079424e-01 7.807297104978745900e-04
5.900000000000000000e+01 1.552252847476284225e-01 7.798701234836614461e-04
6.000000000000000000e+01 1.551742240987017130e-01 7.787248354756110642e-04
6.100000000000000000e+01 1.551140337243333278e-01 7.782163850981700182e-04
6.200000000000000000e+01 1.550498919214279570e-01 7.770944361786035273e-04
6.300000000000000000e+01 1.549787966923878157e-01 7.764952885938778381e-04
6.400000000000000000e+01 1.549022499332019798e-01 7.755537763727571050e-04
6.500000000000000000e+01 1.548279650380988137e-01 7.752047605636066012e-04
6.600000000000000000e+01 1.547375683078576758e-01 7.746204644964235905e-04
6.700000000000000000e+01 1.546517878519174105e-01 7.742022260676541647e-04
6.800000000000000000e+01 1.545589000786126432e-01 7.736114627035059390e-04
6.900000000000000000e+01 1.544586039837277103e-01 7.730844391390267372e-04
7.000000000000000000e+01 1.543567775020174004e-01 7.723545936777884060e-04
7.100000000000000000e+01 1.542564069137204452e-01 7.720959858037993633e-04
7.200000000000000000e+01 1.541584447505715272e-01 7.718530174781582142e-04
7.300000000000000000e+01 1.540486981856695192e-01 7.710619266220097769e-04
7.400000000000000000e+01 1.539487105832459679e-01 7.705409038268147201e-04
7.500000000000000000e+01 1.538292399390605858e-01 7.701630480554386756e-04
7.600000000000000000e+01 1.537197628711055031e-01 7.702884018798431464e-04
7.700000000000000000e+01 1.536007241328982975e-01 7.695652184625843351e-04
7.800000000000000000e+01 1.534880389829376135e-01 7.693781969940281101e-04
7.900000000000000000e+01 1.533704498431347762e-01 7.693744124614628485e-04
8.000000000000000000e+01 1.532517261280860743e-01 7.690890270941070500e-04
8.100000000000000000e+01 1.531382755439537613e-01 7.688023655005059081e-04
8.200000000000000000e+01 1.530013952983712289e-01 7.687087728077781658e-04
8.300000000000000000e+01 1.528926908328785417e-01 7.683807625562502804e-04
8.400000000000000000e+01 1.527631742059216702e-01 7.682761342373993279e-04
8.500000000000000000e+01 1.526468822966356442e-01 7.682651356045605302e-04
8.600000000000000000e+01 1.525241338177313610e-01 7.683324197724924164e-04
8.700000000000000000e+01 1.523949841127943960e-01 7.677102857545850404e-04
8.800000000000000000e+01 1.522694578881327310e-01 7.677453618590540218e-04
8.900000000000000000e+01 1.521454112677795012e-01 7.677527110014346120e-04
9.000000000000000000e+01 1.520178840633105988e-01 7.680921771526096975e-04
9.100000000000000000e+01 1.518972143978291334e-01 7.677518163328034403e-04
9.200000000000000000e+01 1.517713702638806561e-01 7.677244111258818299e-04
9.300000000000000000e+01 1.516464944124737979e-01 7.677116137659796861e-04
9.400000000000000000e+01 1.515161492436890855e-01 7.677541120247357827e-04
9.500000000000000000e+01 1.513839170931968459e-01 7.679667413140173595e-04
9.600000000000000000e+01 1.512694746898748110e-01 7.679370906586063849e-04
9.700000000000000000e+01 1.511448648963643338e-01 7.682748573253662949e-04
9.800000000000000000e+01 1.510191598600051643e-01 7.678931042360886885e-04
9.900000000000000000e+01 1.508864660406253611e-01 7.683342358607130876e-04
1.000000000000000000e+02 1.507675250631827224e-01 7.681378165690828669e-04


==> anc/EX_NP_vs_smearing_xl0.256_xt0.256_beta6.769.dat <==
# SMEARING	EX_NP [GeV^2]	EX_NP_ERROR [GeV^2]
0.000000000000000000e+00 6.032259682199157425e+00 8.624711025120543439e+00
2.000000000000000000e+00 1.980629717873072168e-02 5.112390275305721266e-02
4.000000000000000000e+00 7.251909524162063192e-02 1.935657267868740039e-02
6.000000000000000000e+00 8.521904821657338980e-02 1.311672117329156124e-02
8.000000000000000000e+00 8.914496884557553125e-02 9.948896222743822126e-03
1.000000000000000000e+01 9.314049669520954589e-02 8.044476155294456171e-03
1.200000000000000000e+01 9.757359027515485894e-02 6.792981452706706343e-03
1.400000000000000000e+01 1.019685884197732290e-01 5.942316434184439708e-03
1.600000000000000000e+01 1.062221365323469530e-01 5.359008654507170857e-03
1.800000000000000000e+01 1.099433124511524362e-01 4.948122137241586262e-03
2.000000000000000000e+01 1.134688860443481967e-01 4.638220279168520088e-03
2.200000000000000000e+01 1.167155414973227584e-01 4.401374046731044813e-03
2.400000000000000000e+01 1.196373134682778144e-01 4.209261467957874439e-03
2.600000000000000000e+01 1.222805370210076348e-01 4.047280505221628744e-03
2.800000000000000000e+01 1.247599735809777205e-01 3.910100463270274260e-03
3.000000000000000000e+01 1.270434559585375822e-01 3.788997779280600664e-03
3.200000000000000000e+01 1.292269684406329444e-01 3.686498309592227580e-03
3.400000000000000000e+01 1.312574935402233411e-01 3.598120291032178182e-03
3.600000000000000000e+01 1.330993915565964469e-01 3.514199385381143632e-03
3.800000000000000000e+01 1.347830133496050464e-01 3.442797268737665846e-03
4.000000000000000000e+01 1.364280893484631496e-01 3.383038241572483475e-03
4.200000000000000000e+01 1.379312469384584572e-01 3.327201553128805028e-03
4.400000000000000000e+01 1.393316984065416930e-01 3.278017291814151659e-03
4.600000000000000000e+01 1.406184108439829106e-01 3.232760843236314862e-03
4.800000000000000000e+01 1.418395168591157773e-01 3.194376024446094527e-03
5.000000000000000000e+01 1.429266309029265103e-01 3.158615947121089489e-03
5.200000000000000000e+01 1.439971125319780554e-01 3.126143437980071545e-03
5.400000000000000000e+01 1.448897347459326412e-01 3.094908474447478648e-03
5.600000000000000000e+01 1.457436738712821200e-01 3.068547203160810252e-03
5.800000000000000000e+01 1.465775913750541615e-01 3.041640344964440228e-03
6.000000000000000000e+01 1.473450924128333062e-01 3.020388819047394296e-03
6.200000000000000000e+01 1.479754405208466572e-01 2.997814459294124555e-03
6.400000000000000000e+01 1.486011342185554196e-01 2.977374098943977223e-03
6.600000000000000000e+01 1.492067196315653432e-01 2.962589591455715415e-03
6.800000000000000000e+01 1.496712581920728591e-01 2.944249442302348738e-03
7.000000000000000000e+01 1.501886629883405488e-01 2.927778581222787151e-03
7.200000000000000000e+01 1.506348914181649401e-01 2.913739744253717508e-03
7.400000000000000000e+01 1.509277618055540893e-01 2.899869384891515592e-03
7.600000000000000000e+01 1.513436394038567834e-01 2.886296588426547505e-03
7.800000000000000000e+01 1.516706423294821582e-01 2.874952434985304350e-03
8.000000000000000000e+01 1.519436131772529952e-01 2.865107499116052725e-03
8.200000000000000000e+01 1.522244587109091996e-01 2.851781055203768487e-03
8.400000000000000000e+01 1.524259027929648902e-01 2.841150911213341946e-03
8.600000000000000000e+01 1.526124784098182308e-01 2.832570458718562233e-03
8.800000000000000000e+01 1.527492377614604324e-01 2.823384853581491476e-03
9.000000000000000000e+01 1.529230504392748990e-01 2.813464263714059166e-03
9.200000000000000000e+01 1.530971740711130069e-01 2.805472241806184711e-03
9.400000000000000000e+01 1.532172782515217879e-01 2.795580344039739606e-03
9.600000000000000000e+01 1.533625373803752523e-01 2.787585664179052444e-03
9.800000000000000000e+01 1.534109297634414781e-01 2.781790787075162988e-03
1.000000000000000000e+02 1.534327499040878395e-01 2.777563864424023067e-03
1.020000000000000000e+02 1.535143942873779810e-01 2.768897464660947504e-03
1.040000000000000000e+02 1.535223079200787877e-01 2.762686537190443478e-03
1.060000000000000000e+02 1.535420997596744774e-01 2.758678209991186851e-03
1.080000000000000000e+02 1.536092023160481879e-01 2.752663140250648580e-03
1.100000000000000000e+02 1.535839051358264817e-01 2.747302257566837293e-03
1.120000000000000000e+02 1.535877721057756218e-01 2.744919957913388112e-03
1.140000000000000000e+02 1.535725301332946935e-01 2.737273432279950253e-03
1.160000000000000000e+02 1.535533455648890044e-01 2.733978487849075129e-03
1.180000000000000000e+02 1.535368583683076604e-01 2.730092659631731117e-03
1.200000000000000000e+02 1.534810443399200197e-01 2.726208431502184174e-03
1.220000000000000000e+02 1.534480244610811894e-01 2.720061650835043157e-03
1.240000000000000000e+02 1.533996751081712073e-01 2.717431869191430389e-03
1.260000000000000000e+02 1.534078503326157528e-01 2.715515506679839521e-03
1.280000000000000000e+02 1.532954768058707729e-01 2.713048050222443847e-03
1.300000000000000000e+02 1.532514862895678343e-01 2.707850758245038732e-03
1.320000000000000000e+02 1.531789379666293471e-01 2.706258858154279422e-03
1.340000000000000000e+02 1.531150544289457405e-01 2.701975475134330441e-03
1.360000000000000000e+02 1.530318273911269178e-01 2.700109165232739833e-03
1.380000000000000000e+02 1.529435520515676217e-01 2.696073904727806347e-03
1.400000000000000000e+02 1.528536024304741614e-01 2.696060637449568514e-03
1.420000000000000000e+02 1.528049708123105921e-01 2.694394599830749869e-03
1.440000000000000000e+02 1.527009696421250950e-01 2.693379563490671744e-03
1.460000000000000000e+02 1.526221336563028941e-01 2.691841718213106114e-03
1.480000000000000000e+02 1.525073411913705212e-01 2.690052876136396140e-03
1.500000000000000000e+02 1.523816891677986785e-01 2.686548961236947218e-03
1.520000000000000000e+02 1.523014416508512159e-01 2.685569739212910565e-03
1.540000000000000000e+02 1.522312413840654910e-01 2.686291432130924299e-03
1.560000000000000000e+02 1.521244833047052103e-01 2.683417586412373528e-03
1.580000000000000000e+02 1.520041611837119333e-01 2.683186237075836991e-03
1.600000000000000000e+02 1.519134579657846762e-01 2.680433628077477908e-03
1.620000000000000000e+02 1.518167941538977328e-01 2.681629717977427989e-03
1.640000000000000000e+02 1.517050305018899925e-01 2.680951505441327674e-03
1.660000000000000000e+02 1.515947633364050362e-01 2.680072385942274590e-03
1.680000000000000000e+02 1.514484054286556192e-01 2.677605718615253243e-03
1.700000000000000000e+02 1.514045345273739573e-01 2.680329926734129932e-03
1.720000000000000000e+02 1.512359227574493759e-01 2.677385390976923154e-03
1.740000000000000000e+02 1.511356483643613857e-01 2.676614201173054246e-03
1.760000000000000000e+02 1.510526411791056900e-01 2.675333311913544697e-03
1.780000000000000000e+02 1.509154119969490226e-01 2.678120266997069832e-03
1.800000000000000000e+02 1.507916559435433235e-01 2.676096272921394022e-03
1.820000000000000000e+02 1.507097269064418821e-01 2.677012524022404777e-03
1.840000000000000000e+02 1.505596239959600680e-01 2.674126256914867612e-03
1.860000000000000000e+02 1.504631753680227280e-01 2.676671443616341836e-03
1.880000000000000000e+02 1.503380778045419475e-01 2.676295961721757329e-03
1.900000000000000000e+02 1.502000213450560284e-01 2.676858277763824803e-03
1.920000000000000000e+02 1.501048494532160604e-01 2.676165000287487796e-03
1.940000000000000000e+02 1.499262881393276514e-01 2.677605325316448261e-03
1.960000000000000000e+02 1.498815812101339240e-01 2.676862943399545454e-03
1.980000000000000000e+02 1.497419428049759360e-01 2.676719675170639596e-03
2.000000000000000000e+02 1.496277017292083067e-01 2.680607873472040572e-03
2.020000000000000000e+02 1.494911626577150043e-01 2.678715878364015118e-03
2.040000000000000000e+02 1.493884176386421070e-01 2.679637833956486238e-03
2.060000000000000000e+02 1.492859471891661849e-01 2.680350125713547391e-03
2.080000000000000000e+02 1.491408099861802061e-01 2.678733607810881035e-03
2.100000000000000000e+02 1.489886781116689374e-01 2.681780247033774441e-03
2.120000000000000000e+02 1.489084001916233801e-01 2.679254451834024459e-03
2.140000000000000000e+02 1.487637946663677435e-01 2.681548265970963314e-03
2.160000000000000000e+02 1.486605894627080482e-01 2.682834332728492588e-03
2.180000000000000000e+02 1.485386999717976941e-01 2.682133916422695281e-03
2.200000000000000000e+02 1.484295603338898206e-01 2.684837176988544728e-03
2.220000000000000000e+02 1.483165128323334914e-01 2.685231475179453674e-03
2.240000000000000000e+02 1.481525843763779882e-01 2.688154623227943536e-03
2.260000000000000000e+02 1.480645170117904919e-01 2.687532022183244246e-03
2.280000000000000000e+02 1.479238510864766820e-01 2.688671813788565297e-03
2.300000000000000000e+02 1.478381540361857760e-01 2.689248034907031244e-03
2.320000000000000000e+02 1.477152468558000642e-01 2.692053166255433706e-03
2.340000000000000000e+02 1.475775813668731284e-01 2.691191176711961799e-03
2.360000000000000000e+02 1.474907038875993004e-01 2.692988105015801503e-03
2.380000000000000000e+02 1.473472895820421291e-01 2.692784931514995064e-03
2.400000000000000000e+02 1.472211215150438235e-01 2.693653351076356200e-03
2.420000000000000000e+02 1.471064825256516440e-01 2.693708807485096102e-03
2.440000000000000000e+02 1.469708808212663032e-01 2.695851259551071584e-03
2.460000000000000000e+02 1.468560024085046600e-01 2.696897386118845847e-03
2.480000000000000000e+02 1.467646372212099148e-01 2.699807843230204226e-03
2.500000000000000000e+02 1.466374098078816191e-01 2.701010828382059779e-03
2.520000000000000000e+02 1.465047448361313787e-01 2.701157554805727438e-03
2.540000000000000000e+02 1.464076501318730406e-01 2.702516805754882380e-03
2.560000000000000000e+02 1.462929700646441178e-01 2.702432294501290813e-03
2.580000000000000000e+02 1.461456855019227230e-01 2.704087454229867245e-03
2.600000000000000000e+02 1.460582282347843985e-01 2.706345202741572854e-03
2.620000000000000000e+02 1.459741191017916995e-01 2.708649941763705254e-03
2.640000000000000000e+02 1.458135999471726896e-01 2.708503009938512378e-03
2.660000000000000000e+02 1.456912329875767187e-01 2.710744632001207185e-03
2.680000000000000000e+02 1.455912236860226472e-01 2.711042027406370021e-03
2.700000000000000000e+02 1.454391041925813810e-01 2.713282139686462938e-03
2.720000000000000000e+02 1.453689071418056700e-01 2.714492740205687749e-03
2.740000000000000000e+02 1.452509454640137088e-01 2.715363381941477729e-03
2.760000000000000000e+02 1.451175894500671415e-01 2.719425574206361853e-03
2.780000000000000000e+02 1.450189707833898500e-01 2.718190513912916231e-03
2.800000000000000000e+02 1.448853729174238159e-01 2.720594586741833295e-03
2.820000000000000000e+02 1.447698045590073146e-01 2.721792065554797056e-03
2.840000000000000000e+02 1.446740100714438704e-01 2.721779658567211740e-03
2.860000000000000000e+02 1.445459176719016969e-01 2.725026275256349582e-03
2.880000000000000000e+02 1.444462454994107636e-01 2.726559397234687779e-03
2.900000000000000000e+02 1.442764956842631785e-01 2.727152465621279429e-03
2.920000000000000000e+02 1.442441603869148992e-01 2.730003086656600676e-03
2.940000000000000000e+02 1.441383129085044568e-01 2.732338246872964300e-03
2.960000000000000000e+02 1.440229992389137903e-01 2.733105106560029460e-03
2.980000000000000000e+02 1.438621551266983101e-01 2.734917639559366741e-03
3.000000000000000000e+02 1.437937643205496330e-01 2.737089925045919046e-03
3.020000000000000000e+02 1.436456928835921631e-01 2.739430308620166912e-03
3.040000000000000000e+02 1.435637987327061937e-01 2.740712563916634925e-03
3.060000000000000000e+02 1.434660500049325937e-01 2.740941498789608785e-03
3.080000000000000000e+02 1.433501811741490217e-01 2.744191083804713594e-03
3.100000000000000000e+02 1.432607723397915089e-01 2.744631729185215228e-03
3.120000000000000000e+02 1.431115046349499542e-01 2.746688836803770108e-03
3.140000000000000000e+02 1.429994322713550314e-01 2.747347864306301252e-03
3.160000000000000000e+02 1.429069129965082618e-01 2.751166964846617300e-03
3.180000000000000000e+02 1.428189109037724946e-01 2.751270027399410102e-03
3.200000000000000000e+02 1.426974989367725544e-01 2.753209847390761245e-03
3.220000000000000000e+02 1.425841065621761550e-01 2.754458231793309800e-03
3.240000000000000000e+02 1.425291768824977490e-01 2.756965661869853305e-03
3.260000000000000000e+02 1.423813664944776070e-01 2.758290315375228584e-03
3.280000000000000000e+02 1.422574234130970783e-01 2.759762624759323508e-03
3.300000000000000000e+02 1.421911898082049430e-01 2.762113830773239333e-03
3.320000000000000000e+02 1.420789925720884750e-01 2.762999487945800008e-03
3.340000000000000000e+02 1.419657723239590164e-01 2.765915750409857383e-03
3.360000000000000000e+02 1.418269471007672644e-01 2.766874466616922948e-03
3.380000000000000000e+02 1.417253798973203416e-01 2.769555886422865165e-03
3.400000000000000000e+02 1.416637811627982357e-01 2.770786142380658821e-03
3.420000000000000000e+02 1.415764842215293251e-01 2.774349683285603184e-03
3.440000000000000000e+02 1.414535764963974762e-01 2.777014528889402284e-03
3.460000000000000000e+02 1.413226222869824744e-01 2.778013539147114724e-03
3.480000000000000000e+02 1.412611075279988637e-01 2.780291256497023546e-03
3.500000000000000000e+02 1.411132353011347873e-01 2.778864275312756781e-03
3.520000000000000000e+02 1.410435658582672724e-01 2.782652450651375200e-03
3.540000000000000000e+02 1.409802512103442984e-01 2.784023019720470969e-03
3.560000000000000000e+02 1.408839004121061889e-01 2.785518118134237484e-03
3.580000000000000000e+02 1.407597355464592637e-01 2.787120945561616554e-03
3.600000000000000000e+02 1.406544914198450957e-01 2.790936046759909684e-03
3.620000000000000000e+02 1.405865755248206506e-01 2.793152380799219982e-03
3.640000000000000000e+02 1.404783165252689037e-01 2.792260889850003546e-03
3.660000000000000000e+02 1.403835004885999882e-01 2.794962605427716434e-03
3.680000000000000000e+02 1.402491968342470252e-01 2.796613604925413457e-03
3.700000000000000000e+02 1.401667253803217661e-01 2.798834426111112585e-03
3.720000000000000000e+02 1.400492992893690725e-01 2.800790849853424230e-03
3.740000000000000000e+02 1.399702321519388781e-01 2.801192922234376197e-03
3.760000000000000000e+02 1.398820767517184038e-01 2.803776928443374276e-03
3.780000000000000000e+02 1.397787332749748090e-01 2.806488818753019154e-03
3.800000000000000000e+02 1.397147059756597975e-01 2.808005190119987598e-03
3.820000000000000000e+02 1.395949525081054687e-01 2.810129369610439663e-03
3.840000000000000000e+02 1.395127885038024429e-01 2.811089437081955387e-03
3.860000000000000000e+02 1.394601632479781916e-01 2.812982035219442276e-03
3.880000000000000000e+02 1.393588565971567439e-01 2.814246438184921789e-03
3.900000000000000000e+02 1.392449644376160811e-01 2.817671865334298465e-03
3.920000000000000000e+02 1.391497996244528135e-01 2.819690187262985630e-03
3.940000000000000000e+02 1.390454450176391854e-01 2.822700543413065883e-03
3.960000000000000000e+02 1.389734846422144010e-01 2.822286961100802481e-03
3.980000000000000000e+02 1.388770588091012281e-01 2.824898299203870613e-03
4.000000000000000000e+02 1.388426367746428136e-01 2.825595366458984875e-03
4.020000000000000000e+02 1.387063018669136560e-01 2.829218320052051799e-03
4.040000000000000000e+02 1.386022168288897904e-01 2.829158037731650723e-03
4.060000000000000000e+02 1.385485741927961201e-01 2.831351429183551292e-03
4.080000000000000000e+02 1.384468746482367119e-01 2.834090679578885399e-03
4.100000000000000000e+02 1.383405440609934700e-01 2.835120369537495657e-03
4.120000000000000000e+02 1.382811405565871621e-01 2.835358219803216055e-03
4.140000000000000000e+02 1.381609258490701098e-01 2.840115915704054510e-03
4.160000000000000000e+02 1.380940450800160757e-01 2.841642233671372742e-03
4.180000000000000000e+02 1.379807689769313173e-01 2.843326646321977895e-03
4.200000000000000000e+02 1.379298395368338814e-01 2.845192807111695480e-03
4.220000000000000000e+02 1.377999054122462375e-01 2.847511882972241382e-03
4.240000000000000000e+02 1.377451438311827203e-01 2.848813753526786060e-03
4.260000000000000000e+02 1.376647455746408122e-01 2.850005831271016071e-03
4.280000000000000000e+02 1.375750839074939558e-01 2.850707804312427925e-03
4.300000000000000000e+02 1.374671051402127919e-01 2.854212046350449155e-03
4.320000000000000000e+02 1.373736801573799682e-01 2.856111591985299476e-03
4.340000000000000000e+02 1.373198811629926519e-01 2.857843729687092535e-03
4.360000000000000000e+02 1.372588047403375255e-01 2.860110544174175682e-03
4.380000000000000000e+02 1.371492305219441377e-01 2.861504801152560049e-03
4.400000000000000000e+02 1.370796023197611291e-01 2.862567360216844090e-03
4.420000000000000000e+02 1.369397276854466550e-01 2.864755627107178331e-03
4.440000000000000000e+02 1.368824761478069085e-01 2.867557160590249177e-03
4.460000000000000000e+02 1.368022970091229973e-01 2.867000589508731084e-03
4.480000000000000000e+02 1.367009821236738476e-01 2.870064057222590243e-03
4.500000000000000000e+02 1.366487505666037772e-01 2.872642895113926027e-03
4.520000000000000000e+02 1.366064786962669642e-01 2.873665814026906285e-03
4.540000000000000000e+02 1.365091073392468990e-01 2.876963278070857315e-03
4.560000000000000000e+02 1.364153317578819524e-01 2.879006271993874398e-03
4.580000000000000000e+02 1.363432226536319125e-01 2.877994787791323100e-03
4.600000000000000000e+02 1.362097637104709991e-01 2.879778252758850680e-03
4.620000000000000000e+02 1.361575479795929799e-01 2.882267362844401649e-03
4.640000000000000000e+02 1.361068762254695752e-01 2.884898266160521463e-03
4.660000000000000000e+02 1.360359964018056367e-01 2.885522367407533824e-03
4.680000000000000000e+02 1.359374879125176128e-01 2.885909077073475944e-03
4.700000000000000000e+02 1.358790181866594282e-01 2.887174661307970354e-03
4.720000000000000000e+02 1.358002817017148200e-01 2.892166520250347844e-03
4.740000000000000000e+02 1.356891181769930010e-01 2.893650508600011280e-03
4.760000000000000000e+02 1.356136551549820546e-01 2.894995750933915778e-03
4.780000000000000000e+02 1.355857042753772779e-01 2.895914135172194918e-03
4.800000000000000000e+02 1.354704719851303196e-01 2.897061870550556809e-03
4.820000000000000000e+02 1.354275423509767873e-01 2.901088552190057152e-03
4.840000000000000000e+02 1.353439256492068865e-01 2.901682150123846993e-03
4.860000000000000000e+02 1.352151335753251915e-01 2.902943623201203593e-03
4.880000000000000000e+02 1.351762971139015279e-01 2.905220893049097804e-03
4.900000000000000000e+02 1.351703974946621978e-01 2.905576083848953814e-03
4.920000000000000000e+02 1.350741316042770590e-01 2.907752818016214654e-03
4.940000000000000000e+02 1.349897589888559568e-01 2.909277090381896889e-03
4.960000000000000000e+02 1.349206745520503126e-01 2.912718595354068900e-03
4.980000000000000000e+02 1.348247382375925285e-01 2.916167246424243315e-03
5.000000000000000000e+02 1.347600674889525008e-01 2.915113957780757908e-03


==> anc/EX_NP_xl0.128_beta6.240.dat <==
# XT [fm]	EX_NP [GeV^2]	EX_NP_ERROR [GeV^2]
-1.022434000000000065e+00 8.025000000000000883e-03 2.889999999999999774e-04
-9.585320000000000507e-01 9.863999999999999505e-03 3.105000000000000121e-04
-8.946300000000000363e-01 1.214100000000000075e-02 3.320000000000000468e-04
-8.307280000000000220e-01 1.498500000000000006e-02 3.540000000000000395e-04
-7.668260000000000076e-01 1.867499999999999716e-02 3.720000000000000433e-04
-7.029239999999999933e-01 2.355299999999999755e-02 3.970000000000000005e-04
-6.390219999999999789e-01 2.976700000000000179e-02 4.229999999999999819e-04
-5.751190000000000468e-01 3.781900000000000539e-02 4.399999999999999615e-04
-5.112170000000000325e-01 4.817449999999999510e-02 4.464999999999999568e-04
-4.473150000000000182e-01 6.150850000000000761e-02 4.440000000000000045e-04
-3.834130000000000038e-01 7.903499999999999415e-02 4.409999999999999858e-04
-3.195109999999999895e-01 1.029164999999999941e-01 4.504999999999999998e-04
-2.556089999999999751e-01 1.373659999999999881e-01 5.085000000000000544e-04
-1.917059999999999875e-01 1.877769999999999995e-01 6.084999999999999914e-04
-1.278040000000000009e-01 2.586180000000000145e-01 8.109999999999999805e-04
-6.390200000000000047e-02 3.343975000000000142e-01 8.530000000000000256e-04
0.000000000000000000e+00 3.683589999999999920e-01 8.979999999999999268e-04
6.390200000000000047e-02 3.343975000000000142e-01 8.530000000000000256e-04
1.278040000000000009e-01 2.586180000000000145e-01 8.109999999999999805e-04
1.917059999999999875e-01 1.877769999999999995e-01 6.084999999999999914e-04
2.556089999999999751e-01 1.373659999999999881e-01 5.085000000000000544e-04
3.195109999999999895e-01 1.029164999999999941e-01 4.504999999999999998e-04
3.834130000000000038e-01 7.903499999999999415e-02 4.409999999999999858e-04
4.473150000000000182e-01 6.150850000000000761e-02 4.440000000000000045e-04
5.112170000000000325e-01 4.817449999999999510e-02 4.464999999999999568e-04
5.751190000000000468e-01 3.781900000000000539e-02 4.399999999999999615e-04
6.390219999999999789e-01 2.976700000000000179e-02 4.229999999999999819e-04
7.029239999999999933e-01 2.355299999999999755e-02 3.970000000000000005e-04
7.668260000000000076e-01 1.867499999999999716e-02 3.720000000000000433e-04
8.307280000000000220e-01 1.498500000000000006e-02 3.540000000000000395e-04
8.946300000000000363e-01 1.214100000000000075e-02 3.320000000000000468e-04
9.585320000000000507e-01 9.863999999999999505e-03 3.105000000000000121e-04
1.022434000000000065e+00 8.025000000000000883e-03 2.889999999999999774e-04


==> anc/EX_NP_xl0.128_beta6.544.dat <==
# XT [fm]	EX_NP [GeV^2]	EX_NP_ERROR [GeV^2]
-5.114769999999999595e-01 5.230400000000000327e-02 5.224999999999999610e-04
-4.688539999999999930e-01 6.212750000000000217e-02 5.469999999999999602e-04
-4.262310000000000265e-01 7.356950000000000989e-02 5.810000000000000277e-04
-3.836080000000000045e-01 8.692500000000000226e-02 6.235000000000000308e-04
-3.409849999999999826e-01 1.022095000000000087e-01 6.650000000000000095e-04
-2.983620000000000161e-01 1.193379999999999996e-01 7.230000000000000098e-04
-2.557380000000000209e-01 1.418439999999999979e-01 8.210000000000000067e-04
-2.131149999999999989e-01 1.719404999999999961e-01 9.859999999999998974e-04
-1.704920000000000047e-01 2.104475000000000096e-01 1.236499999999999969e-03
-1.278690000000000104e-01 2.576555000000000373e-01 1.579500000000000175e-03
-8.524600000000000233e-02 3.117334999999999967e-01 1.964000000000000034e-03
-4.262300000000000116e-02 3.628580000000000139e-01 2.524000000000000202e-03
0.000000000000000000e+00 3.854720000000000368e-01 2.792999999999999910e-03
4.262300000000000116e-02 3.628580000000000139e-01 2.524000000000000202e-03
8.524600000000000233e-02 3.117334999999999967e-01 1.964000000000000034e-03
1.278690000000000104e-01 2.576555000000000373e-01 1.579500000000000175e-03
1.704920000000000047e-01 2.104475000000000096e-01 1.236499999999999969e-03
2.131149999999999989e-01 1.719404999999999961e-01 9.859999999999998974e-04
2.557380000000000209e-01 1.418439999999999979e-01 8.210000000000000067e-04
2.983620000000000161e-01 1.193379999999999996e-01 7.230000000000000098e-04
3.409849999999999826e-01 1.022095000000000087e-01 6.650000000000000095e-04
3.836080000000000045e-01 8.692500000000000226e-02 6.235000000000000308e-04
4.262310000000000265e-01 7.356950000000000989e-02 5.810000000000000277e-04
4.688539999999999930e-01 6.212750000000000217e-02 5.469999999999999602e-04
5.114769999999999595e-01 5.230400000000000327e-02 5.224999999999999610e-04


==> anc/EX_NP_xl0.128_beta6.769.dat <==
# XT [fm]	EX_NP [GeV^2]	EX_NP_ERROR [GeV^2]
-5.112379999999999702e-01 6.849900000000000433e-02 2.064499999999999929e-03
-4.792859999999999898e-01 7.432849999999999180e-02 2.142499999999999873e-03
-4.473340000000000094e-01 8.014000000000000290e-02 2.251500000000000029e-03
-4.153810000000000002e-01 8.673050000000000204e-02 2.426499999999999838e-03
-3.834290000000000198e-01 9.345849999999999991e-02 2.614000000000000004e-03
-3.514760000000000106e-01 1.013074999999999948e-01 2.713499999999999766e-03
-3.195239999999999747e-01 1.111010000000000053e-01 2.826500000000000019e-03
-2.875719999999999943e-01 1.244649999999999923e-01 2.980000000000000010e-03
-2.556189999999999851e-01 1.408185000000000131e-01 3.222499999999999670e-03
-2.236670000000000047e-01 1.625155000000000072e-01 3.564499999999999960e-03
-1.917139999999999955e-01 1.897975000000000079e-01 4.065000000000000037e-03
-1.597619999999999874e-01 2.214375000000000093e-01 4.718500000000000472e-03
-1.278100000000000069e-01 2.575315000000000243e-01 5.421000000000000471e-03
-9.585699999999999776e-02 2.998824999999999963e-01 7.118000000000000195e-03
-6.390500000000000347e-02 3.426105000000000400e-01 9.278999999999999054e-03
-3.195200000000000123e-02 3.751940000000000275e-01 9.974000000000000227e-03
0.000000000000000000e+00 3.915085000000000370e-01 1.193649999999999919e-02
3.195200000000000123e-02 3.751940000000000275e-01 9.974000000000000227e-03
6.390500000000000347e-02 3.426105000000000400e-01 9.278999999999999054e-03
9.585699999999999776e-02 2.998824999999999963e-01 7.118000000000000195e-03
1.278100000000000069e-01 2.575315000000000243e-01 5.421000000000000471e-03
1.597619999999999874e-01 2.214375000000000093e-01 4.718500000000000472e-03
1.917139999999999955e-01 1.897975000000000079e-01 4.065000000000000037e-03
2.236670000000000047e-01 1.625155000000000072e-01 3.564499999999999960e-03
2.556189999999999851e-01 1.408185000000000131e-01 3.222499999999999670e-03
2.875719999999999943e-01 1.244649999999999923e-01 2.980000000000000010e-03
3.195239999999999747e-01 1.111010000000000053e-01 2.826500000000000019e-03
3.514760000000000106e-01 1.013074999999999948e-01 2.713499999999999766e-03
3.834290000000000198e-01 9.345849999999999991e-02 2.614000000000000004e-03
4.153810000000000002e-01 8.673050000000000204e-02 2.426499999999999838e-03
4.473340000000000094e-01 8.014000000000000290e-02 2.251500000000000029e-03
4.792859999999999898e-01 7.432849999999999180e-02 2.142499999999999873e-03
5.112379999999999702e-01 6.849900000000000433e-02 2.064499999999999929e-03


==> anc/beta=6.240_curl_E-3d.dat <==
# X_LAT	Y_LAT	X_PHYS [fm]	Y_PHYS [fm]	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
5.000000000000000000e-01 5.000000000000000000e-01 3.195100000000000023e-02 3.195100000000000023e-02 5.573350000000000248e-01 2.821000000000000157e-03
5.000000000000000000e-01 1.500000000000000000e+00 3.195100000000000023e-02 9.585299999999999376e-02 1.030609000000000108e+00 2.157000000000000063e-03
5.000000000000000000e-01 2.500000000000000000e+00 3.195100000000000023e-02 1.597550000000000081e-01 1.108692000000000011e+00 2.299999999999999961e-03
5.000000000000000000e-01 3.500000000000000000e+00 3.195100000000000023e-02 2.236579999999999957e-01 8.512380000000000502e-01 2.275000000000000112e-03
5.000000000000000000e-01 4.500000000000000000e+00 3.195100000000000023e-02 2.875599999999999823e-01 5.892749999999999932e-01 2.262000000000000122e-03
5.000000000000000000e-01 5.500000000000000000e+00 3.195100000000000023e-02 3.514619999999999966e-01 4.085679999999999867e-01 1.332000000000000068e-03
5.000000000000000000e-01 6.500000000000000000e+00 3.195100000000000023e-02 4.153640000000000110e-01 2.917390000000000261e-01 1.152000000000000029e-03
5.000000000000000000e-01 7.500000000000000000e+00 3.195100000000000023e-02 4.792660000000000253e-01 2.133919999999999983e-01 1.069000000000000072e-03
5.000000000000000000e-01 8.500000000000000000e+00 3.195100000000000023e-02 5.431679999999999842e-01 1.611569999999999947e-01 1.056999999999999997e-03
5.000000000000000000e-01 9.500000000000000000e+00 3.195100000000000023e-02 6.070699999999999985e-01 1.228640000000000010e-01 1.115000000000000106e-03
5.000000000000000000e-01 1.050000000000000000e+01 3.195100000000000023e-02 6.709730000000000416e-01 9.556399999999999617e-02 1.108999999999999960e-03
5.000000000000000000e-01 1.150000000000000000e+01 3.195100000000000023e-02 7.348749999999999449e-01 7.428099999999999981e-02 1.139999999999999954e-03
5.000000000000000000e-01 1.250000000000000000e+01 3.195100000000000023e-02 7.987769999999999593e-01 5.671199999999999852e-02 1.123000000000000083e-03
5.000000000000000000e-01 1.350000000000000000e+01 3.195100000000000023e-02 8.626789999999999736e-01 4.440299999999999803e-02 1.209999999999999921e-03
5.000000000000000000e-01 1.450000000000000000e+01 3.195100000000000023e-02 9.265809999999999880e-01 3.556700000000000139e-02 1.198999999999999979e-03
5.000000000000000000e-01 1.550000000000000000e+01 3.195100000000000023e-02 9.904830000000000023e-01 2.893300000000000038e-02 1.221000000000000080e-03
1.500000000000000000e+00 5.000000000000000000e-01 9.585299999999999376e-02 3.195100000000000023e-02 5.412420000000000009e-01 2.732000000000000053e-03
1.500000000000000000e+00 1.500000000000000000e+00 9.585299999999999376e-02 9.585299999999999376e-02 1.171445999999999987e+00 2.265000000000000086e-03
1.500000000000000000e+00 2.500000000000000000e+00 9.585299999999999376e-02 1.597550000000000081e-01 1.219446000000000030e+00 2.324999999999999810e-03
1.500000000000000000e+00 3.500000000000000000e+00 9.585299999999999376e-02 2.236579999999999957e-01 9.634679999999999911e-01 2.347000000000000128e-03
1.500000000000000000e+00 4.500000000000000000e+00 9.585299999999999376e-02 2.875599999999999823e-01 6.750969999999999471e-01 1.809999999999999977e-03
1.500000000000000000e+00 5.500000000000000000e+00 9.585299999999999376e-02 3.514619999999999966e-01 4.693849999999999967e-01 1.381000000000000066e-03
1.500000000000000000e+00 6.500000000000000000e+00 9.585299999999999376e-02 4.153640000000000110e-01 3.341060000000000141e-01 1.237000000000000035e-03
1.500000000000000000e+00 7.500000000000000000e+00 9.585299999999999376e-02 4.792660000000000253e-01 2.430889999999999995e-01 1.204999999999999908e-03
1.500000000000000000e+00 8.500000000000000000e+00 9.585299999999999376e-02 5.431679999999999842e-01 1.808740000000000070e-01 1.129999999999999928e-03
1.500000000000000000e+00 9.500000000000000000e+00 9.585299999999999376e-02 6.070699999999999985e-01 1.363090000000000135e-01 1.175999999999999962e-03
1.500000000000000000e+00 1.050000000000000000e+01 9.585299999999999376e-02 6.709730000000000416e-01 1.039849999999999941e-01 1.191999999999999917e-03
1.500000000000000000e+00 1.150000000000000000e+01 9.585299999999999376e-02 7.348749999999999449e-01 8.014300000000000590e-02 1.167000000000000069e-03
1.500000000000000000e+00 1.250000000000000000e+01 9.585299999999999376e-02 7.987769999999999593e-01 6.101899999999999685e-02 1.118999999999999986e-03
1.500000000000000000e+00 1.350000000000000000e+01 9.585299999999999376e-02 8.626789999999999736e-01 4.630800000000000194e-02 1.188999999999999953e-03
1.500000000000000000e+00 1.450000000000000000e+01 9.585299999999999376e-02 9.265809999999999880e-01 3.722700000000000314e-02 1.253999999999999906e-03
1.500000000000000000e+00 1.550000000000000000e+01 9.585299999999999376e-02 9.904830000000000023e-01 2.960300000000000084e-02 1.253999999999999906e-03
2.500000000000000000e+00 5.000000000000000000e-01 1.597550000000000081e-01 3.195100000000000023e-02 5.216739999999999711e-01 2.771000000000000026e-03
2.500000000000000000e+00 1.500000000000000000e+00 1.597550000000000081e-01 9.585299999999999376e-02 1.200309000000000070e+00 2.237999999999999972e-03
2.500000000000000000e+00 2.500000000000000000e+00 1.597550000000000081e-01 1.597550000000000081e-01 1.285301000000000027e+00 2.354999999999999889e-03
2.500000000000000000e+00 3.500000000000000000e+00 1.597550000000000081e-01 2.236579999999999957e-01 1.028302000000000049e+00 2.162999999999999992e-03
2.500000000000000000e+00 4.500000000000000000e+00 1.597550000000000081e-01 2.875599999999999823e-01 7.307810000000000139e-01 1.693000000000000060e-03
2.500000000000000000e+00 5.500000000000000000e+00 1.597550000000000081e-01 3.514619999999999966e-01 5.110909999999999620e-01 1.389999999999999960e-03
2.500000000000000000e+00 6.500000000000000000e+00 1.597550000000000081e-01 4.153640000000000110e-01 3.650680000000000036e-01 1.242999999999999964e-03
2.500000000000000000e+00 7.500000000000000000e+00 1.597550000000000081e-01 4.792660000000000253e-01 2.645310000000000161e-01 1.252000000000000075e-03
2.500000000000000000e+00 8.500000000000000000e+00 1.597550000000000081e-01 5.431679999999999842e-01 1.952770000000000061e-01 1.152000000000000029e-03
2.500000000000000000e+00 9.500000000000000000e+00 1.597550000000000081e-01 6.070699999999999985e-01 1.474380000000000135e-01 1.178000000000000011e-03
2.500000000000000000e+00 1.050000000000000000e+01 1.597550000000000081e-01 6.709730000000000416e-01 1.117940000000000045e-01 1.149999999999999981e-03
2.500000000000000000e+00 1.150000000000000000e+01 1.597550000000000081e-01 7.348749999999999449e-01 8.669200000000000517e-02 1.152000000000000029e-03
2.500000000000000000e+00 1.250000000000000000e+01 1.597550000000000081e-01 7.987769999999999593e-01 6.523099999999999732e-02 1.113999999999999973e-03
2.500000000000000000e+00 1.350000000000000000e+01 1.597550000000000081e-01 8.626789999999999736e-01 5.049300000000000316e-02 1.193999999999999966e-03
2.500000000000000000e+00 1.450000000000000000e+01 1.597550000000000081e-01 9.265809999999999880e-01 3.862700000000000161e-02 1.219999999999999947e-03
2.500000000000000000e+00 1.550000000000000000e+01 1.597550000000000081e-01 9.904830000000000023e-01 2.969600000000000017e-02 1.237000000000000035e-03
3.500000000000000000e+00 5.000000000000000000e-01 2.236579999999999957e-01 3.195100000000000023e-02 4.522479999999999833e-01 2.577999999999999996e-03
3.500000000000000000e+00 1.500000000000000000e+00 2.236579999999999957e-01 9.585299999999999376e-02 1.113769999999999927e+00 2.103999999999999967e-03
3.500000000000000000e+00 2.500000000000000000e+00 2.236579999999999957e-01 1.597550000000000081e-01 1.247155999999999931e+00 2.164000000000000125e-03
3.500000000000000000e+00 3.500000000000000000e+00 2.236579999999999957e-01 2.236579999999999957e-01 1.030642000000000058e+00 2.037000000000000182e-03
3.500000000000000000e+00 4.500000000000000000e+00 2.236579999999999957e-01 2.875599999999999823e-01 7.471740000000000048e-01 1.683999999999999950e-03
3.500000000000000000e+00 5.500000000000000000e+00 2.236579999999999957e-01 3.514619999999999966e-01 5.284229999999999761e-01 1.448999999999999984e-03
3.500000000000000000e+00 6.500000000000000000e+00 2.236579999999999957e-01 4.153640000000000110e-01 3.795350000000000112e-01 1.325000000000000006e-03
3.500000000000000000e+00 7.500000000000000000e+00 2.236579999999999957e-01 4.792660000000000253e-01 2.767069999999999808e-01 1.253999999999999906e-03
3.500000000000000000e+00 8.500000000000000000e+00 2.236579999999999957e-01 5.431679999999999842e-01 2.042650000000000021e-01 1.199999999999999895e-03
3.500000000000000000e+00 9.500000000000000000e+00 2.236579999999999957e-01 6.070699999999999985e-01 1.537729999999999930e-01 1.185999999999999988e-03
3.500000000000000000e+00 1.050000000000000000e+01 2.236579999999999957e-01 6.709730000000000416e-01 1.162060000000000037e-01 1.090999999999999956e-03
3.500000000000000000e+00 1.150000000000000000e+01 2.236579999999999957e-01 7.348749999999999449e-01 8.882500000000000118e-02 1.152999999999999945e-03
3.500000000000000000e+00 1.250000000000000000e+01 2.236579999999999957e-01 7.987769999999999593e-01 6.753699999999999981e-02 1.092000000000000089e-03
3.500000000000000000e+00 1.350000000000000000e+01 2.236579999999999957e-01 8.626789999999999736e-01 5.180799999999999988e-02 1.131000000000000061e-03
3.500000000000000000e+00 1.450000000000000000e+01 2.236579999999999957e-01 9.265809999999999880e-01 3.878299999999999803e-02 1.165000000000000020e-03
3.500000000000000000e+00 1.550000000000000000e+01 2.236579999999999957e-01 9.904830000000000023e-01 2.981899999999999828e-02 1.201000000000000028e-03
4.500000000000000000e+00 5.000000000000000000e-01 2.875599999999999823e-01 3.195100000000000023e-02 4.536470000000000224e-01 2.528999999999999998e-03
4.500000000000000000e+00 1.500000000000000000e+00 2.875599999999999823e-01 9.585299999999999376e-02 1.098429000000000100e+00 2.142999999999999940e-03
4.500000000000000000e+00 2.500000000000000000e+00 2.875599999999999823e-01 1.597550000000000081e-01 1.219773999999999914e+00 2.237999999999999972e-03
4.500000000000000000e+00 3.500000000000000000e+00 2.875599999999999823e-01 2.236579999999999957e-01 9.985239999999999672e-01 1.961000000000000069e-03
4.500000000000000000e+00 4.500000000000000000e+00 2.875599999999999823e-01 2.875599999999999823e-01 7.296599999999999753e-01 1.629999999999999939e-03
4.500000000000000000e+00 5.500000000000000000e+00 2.875599999999999823e-01 3.514619999999999966e-01 5.201919999999999877e-01 1.356999999999999916e-03
4.500000000000000000e+00 6.500000000000000000e+00 2.875599999999999823e-01 4.153640000000000110e-01 3.751849999999999907e-01 1.280000000000000105e-03
4.500000000000000000e+00 7.500000000000000000e+00 2.875599999999999823e-01 4.792660000000000253e-01 2.745420000000000083e-01 1.245000000000000013e-03
4.500000000000000000e+00 8.500000000000000000e+00 2.875599999999999823e-01 5.431679999999999842e-01 2.034710000000000130e-01 1.139999999999999954e-03
4.500000000000000000e+00 9.500000000000000000e+00 2.875599999999999823e-01 6.070699999999999985e-01 1.542630000000000112e-01 1.149999999999999981e-03
4.500000000000000000e+00 1.050000000000000000e+01 2.875599999999999823e-01 6.709730000000000416e-01 1.164049999999999946e-01 1.085000000000000027e-03
4.500000000000000000e+00 1.150000000000000000e+01 2.875599999999999823e-01 7.348749999999999449e-01 8.895300000000000429e-02 1.069000000000000072e-03
4.500000000000000000e+00 1.250000000000000000e+01 2.875599999999999823e-01 7.987769999999999593e-01 6.797200000000000464e-02 1.033000000000000064e-03
4.500000000000000000e+00 1.350000000000000000e+01 2.875599999999999823e-01 8.626789999999999736e-01 5.249899999999999706e-02 1.149000000000000065e-03
4.500000000000000000e+00 1.450000000000000000e+01 2.875599999999999823e-01 9.265809999999999880e-01 3.947400000000000214e-02 1.185000000000000072e-03
4.500000000000000000e+00 1.550000000000000000e+01 2.875599999999999823e-01 9.904830000000000023e-01 3.010300000000000128e-02 1.155999999999999910e-03
5.500000000000000000e+00 5.000000000000000000e-01 3.514619999999999966e-01 3.195100000000000023e-02 5.322040000000000104e-01 2.677000000000000126e-03
5.500000000000000000e+00 1.500000000000000000e+00 3.514619999999999966e-01 9.585299999999999376e-02 1.158438999999999997e+00 2.206000000000000062e-03
5.500000000000000000e+00 2.500000000000000000e+00 3.514619999999999966e-01 1.597550000000000081e-01 1.211508999999999947e+00 2.282999999999999873e-03
5.500000000000000000e+00 3.500000000000000000e+00 3.514619999999999966e-01 2.236579999999999957e-01 9.391220000000000123e-01 2.115000000000000126e-03
5.500000000000000000e+00 4.500000000000000000e+00 3.514619999999999966e-01 2.875599999999999823e-01 6.838199999999999834e-01 1.433999999999999945e-03
5.500000000000000000e+00 5.500000000000000000e+00 3.514619999999999966e-01 3.514619999999999966e-01 4.915140000000000065e-01 1.332999999999999984e-03
5.500000000000000000e+00 6.500000000000000000e+00 3.514619999999999966e-01 4.153640000000000110e-01 3.558279999999999776e-01 1.214999999999999934e-03
5.500000000000000000e+00 7.500000000000000000e+00 3.514619999999999966e-01 4.792660000000000253e-01 2.621269999999999989e-01 1.154000000000000078e-03
5.500000000000000000e+00 8.500000000000000000e+00 3.514619999999999966e-01 5.431679999999999842e-01 1.966749999999999887e-01 1.126000000000000048e-03
5.500000000000000000e+00 9.500000000000000000e+00 3.514619999999999966e-01 6.070699999999999985e-01 1.474999999999999922e-01 1.088999999999999907e-03
5.500000000000000000e+00 1.050000000000000000e+01 3.514619999999999966e-01 6.709730000000000416e-01 1.131270000000000053e-01 1.111000000000000008e-03
5.500000000000000000e+00 1.150000000000000000e+01 3.514619999999999966e-01 7.348749999999999449e-01 8.638400000000000245e-02 1.044999999999999922e-03
5.500000000000000000e+00 1.250000000000000000e+01 3.514619999999999966e-01 7.987769999999999593e-01 6.781800000000000328e-02 1.113999999999999973e-03
5.500000000000000000e+00 1.350000000000000000e+01 3.514619999999999966e-01 8.626789999999999736e-01 5.163399999999999934e-02 1.157999999999999958e-03
5.500000000000000000e+00 1.450000000000000000e+01 3.514619999999999966e-01 9.265809999999999880e-01 4.030299999999999855e-02 1.162999999999999971e-03
5.500000000000000000e+00 1.550000000000000000e+01 3.514619999999999966e-01 9.904830000000000023e-01 3.145099999999999979e-02 1.121000000000000035e-03
6.500000000000000000e+00 5.000000000000000000e-01 4.153640000000000110e-01 3.195100000000000023e-02 5.214729999999999643e-01 2.678999999999999958e-03
6.500000000000000000e+00 1.500000000000000000e+00 4.153640000000000110e-01 9.585299999999999376e-02 1.084697000000000022e+00 2.121000000000000055e-03
6.500000000000000000e+00 2.500000000000000000e+00 4.153640000000000110e-01 1.597550000000000081e-01 1.124554000000000054e+00 2.187999999999999841e-03
6.500000000000000000e+00 3.500000000000000000e+00 4.153640000000000110e-01 2.236579999999999957e-01 8.388710000000000333e-01 1.866000000000000037e-03
6.500000000000000000e+00 4.500000000000000000e+00 4.153640000000000110e-01 2.875599999999999823e-01 6.105629999999999669e-01 1.494000000000000102e-03
6.500000000000000000e+00 5.500000000000000000e+00 4.153640000000000110e-01 3.514619999999999966e-01 4.412980000000000236e-01 1.278000000000000056e-03
6.500000000000000000e+00 6.500000000000000000e+00 4.153640000000000110e-01 4.153640000000000110e-01 3.235970000000000235e-01 1.077999999999999965e-03
6.500000000000000000e+00 7.500000000000000000e+00 4.153640000000000110e-01 4.792660000000000253e-01 2.410799999999999887e-01 1.103000000000000031e-03
6.500000000000000000e+00 8.500000000000000000e+00 4.153640000000000110e-01 5.431679999999999842e-01 1.825050000000000006e-01 1.044999999999999922e-03
6.500000000000000000e+00 9.500000000000000000e+00 4.153640000000000110e-01 6.070699999999999985e-01 1.385840000000000127e-01 1.049999999999999935e-03
6.500000000000000000e+00 1.050000000000000000e+01 4.153640000000000110e-01 6.709730000000000416e-01 1.059599999999999986e-01 1.057999999999999913e-03
6.500000000000000000e+00 1.150000000000000000e+01 4.153640000000000110e-01 7.348749999999999449e-01 8.264199999999999324e-02 1.067000000000000023e-03
6.500000000000000000e+00 1.250000000000000000e+01 4.153640000000000110e-01 7.987769999999999593e-01 6.459099999999999564e-02 1.111000000000000008e-03
6.500000000000000000e+00 1.350000000000000000e+01 4.153640000000000110e-01 8.626789999999999736e-01 4.999200000000000171e-02 1.152000000000000029e-03
6.500000000000000000e+00 1.450000000000000000e+01 4.153640000000000110e-01 9.265809999999999880e-01 3.943100000000000077e-02 1.167000000000000069e-03
6.500000000000000000e+00 1.550000000000000000e+01 4.153640000000000110e-01 9.904830000000000023e-01 3.139100000000000223e-02 1.121000000000000035e-03


==> anc/beta=6.769_curl_E-3d.dat <==
# X_LAT	Y_LAT	X_PHYS [fm]	Y_PHYS [fm]	CURL_E [GeV^2/fm]	CURL_E_ERROR [GeV^2/fm]
5.000000000000000000e-01 5.000000000000000000e-01 1.597600000000000062e-02 1.597600000000000062e-02 7.391820000000000057e-01 1.365639999999999910e-01
5.000000000000000000e-01 1.500000000000000000e+00 1.597600000000000062e-02 4.792899999999999938e-02 1.650638000000000050e+00 9.642799999999999983e-02
5.000000000000000000e-01 2.500000000000000000e+00 1.597600000000000062e-02 7.988099999999999368e-02 2.097551999999999861e+00 9.994699999999999418e-02
5.000000000000000000e-01 3.500000000000000000e+00 1.597600000000000062e-02 1.118330000000000019e-01 2.012216000000000005e+00 1.003789999999999960e-01
5.000000000000000000e-01 4.500000000000000000e+00 1.597600000000000062e-02 1.437859999999999971e-01 1.770429999999999948e+00 1.018560000000000021e-01
5.000000000000000000e-01 5.500000000000000000e+00 1.597600000000000062e-02 1.757380000000000053e-01 1.350759000000000043e+00 1.028649999999999981e-01
5.000000000000000000e-01 6.500000000000000000e+00 1.597600000000000062e-02 2.076909999999999867e-01 9.725660000000000416e-01 5.320500000000000229e-02
5.000000000000000000e-01 7.500000000000000000e+00 1.597600000000000062e-02 2.396429999999999949e-01 8.083660000000000290e-01 4.654300000000000104e-02
5.000000000000000000e-01 8.500000000000000000e+00 1.597600000000000062e-02 2.715949999999999753e-01 6.421080000000000121e-01 3.824199999999999822e-02
5.000000000000000000e-01 9.500000000000000000e+00 1.597600000000000062e-02 3.035479999999999845e-01 4.943159999999999776e-01 2.488100000000000034e-02
5.000000000000000000e-01 1.050000000000000000e+01 1.597600000000000062e-02 3.355000000000000204e-01 4.336059999999999914e-01 2.058600000000000013e-02
5.000000000000000000e-01 1.150000000000000000e+01 1.597600000000000062e-02 3.674529999999999741e-01 3.562199999999999811e-01 1.887300000000000089e-02
5.000000000000000000e-01 1.250000000000000000e+01 1.597600000000000062e-02 3.994050000000000100e-01 3.176619999999999999e-01 1.817900000000000071e-02
5.000000000000000000e-01 1.350000000000000000e+01 1.597600000000000062e-02 4.313569999999999904e-01 2.688749999999999751e-01 1.696299999999999891e-02
5.000000000000000000e-01 1.450000000000000000e+01 1.597600000000000062e-02 4.633099999999999996e-01 2.372470000000000134e-01 1.588300000000000128e-02
5.000000000000000000e-01 1.550000000000000000e+01 1.597600000000000062e-02 4.952619999999999800e-01 2.157149999999999901e-01 1.501199999999999930e-02
1.500000000000000000e+00 5.000000000000000000e-01 4.792899999999999938e-02 1.597600000000000062e-02 6.484370000000000411e-01 1.277719999999999967e-01
1.500000000000000000e+00 1.500000000000000000e+00 4.792899999999999938e-02 4.792899999999999938e-02 1.835132999999999903e+00 8.923200000000000576e-02
1.500000000000000000e+00 2.500000000000000000e+00 4.792899999999999938e-02 7.988099999999999368e-02 1.984170999999999907e+00 9.798300000000000065e-02
1.500000000000000000e+00 3.500000000000000000e+00 4.792899999999999938e-02 1.118330000000000019e-01 1.991983999999999977e+00 9.499499999999999611e-02
1.500000000000000000e+00 4.500000000000000000e+00 4.792899999999999938e-02 1.437859999999999971e-01 1.783651000000000098e+00 9.744300000000000184e-02
1.500000000000000000e+00 5.500000000000000000e+00 4.792899999999999938e-02 1.757380000000000053e-01 1.347353000000000023e+00 1.006279999999999952e-01
1.500000000000000000e+00 6.500000000000000000e+00 4.792899999999999938e-02 2.076909999999999867e-01 1.069557000000000091e+00 5.093799999999999717e-02
1.500000000000000000e+00 7.500000000000000000e+00 4.792899999999999938e-02 2.396429999999999949e-01 8.183589999999999476e-01 3.856500000000000206e-02
1.500000000000000000e+00 8.500000000000000000e+00 4.792899999999999938e-02 2.715949999999999753e-01 6.656499999999999639e-01 3.468500000000000055e-02
1.500000000000000000e+00 9.500000000000000000e+00 4.792899999999999938e-02 3.035479999999999845e-01 5.509209999999999940e-01 2.171999999999999972e-02
1.500000000000000000e+00 1.050000000000000000e+01 4.792899999999999938e-02 3.355000000000000204e-01 4.383639999999999759e-01 2.070699999999999971e-02
1.500000000000000000e+00 1.150000000000000000e+01 4.792899999999999938e-02 3.674529999999999741e-01 3.802559999999999829e-01 1.855100000000000152e-02
1.500000000000000000e+00 1.250000000000000000e+01 4.792899999999999938e-02 3.994050000000000100e-01 3.055559999999999943e-01 1.773500000000000076e-02
1.500000000000000000e+00 1.350000000000000000e+01 4.792899999999999938e-02 4.313569999999999904e-01 2.793289999999999940e-01 1.688399999999999970e-02
1.500000000000000000e+00 1.450000000000000000e+01 4.792899999999999938e-02 4.633099999999999996e-01 2.619409999999999794e-01 1.531300000000000022e-02
1.500000000000000000e+00 1.550000000000000000e+01 4.792899999999999938e-02 4.952619999999999800e-01 2.242399999999999949e-01 1.562000000000000020e-02
2.500000000000000000e+00 5.000000000000000000e-01 7.988099999999999368e-02 1.597600000000000062e-02 6.878999999999999559e-01 1.220910000000000051e-01
2.500000000000000000e+00 1.500000000000000000e+00 7.988099999999999368e-02 4.792899999999999938e-02 1.736575999999999897e+00 8.755599999999999494e-02
2.500000000000000000e+00 2.500000000000000000e+00 7.988099999999999368e-02 7.988099999999999368e-02 1.975357000000000030e+00 9.937000000000000000e-02
2.500000000000000000e+00 3.500000000000000000e+00 7.988099999999999368e-02 1.118330000000000019e-01 1.837336000000000080e+00 1.013980000000000020e-01
2.500000000000000000e+00 4.500000000000000000e+00 7.988099999999999368e-02 1.437859999999999971e-01 1.667664999999999953e+00 1.004789999999999989e-01
2.500000000000000000e+00 5.500000000000000000e+00 7.988099999999999368e-02 1.757380000000000053e-01 1.280796000000000046e+00 6.909300000000000164e-02
2.500000000000000000e+00 6.500000000000000000e+00 7.988099999999999368e-02 2.076909999999999867e-01 1.116792000000000007e+00 5.516999999999999682e-02
2.500000000000000000e+00 7.500000000000000000e+00 7.988099999999999368e-02 2.396429999999999949e-01 8.800310000000000077e-01 4.662299999999999778e-02
2.500000000000000000e+00 8.500000000000000000e+00 7.988099999999999368e-02 2.715949999999999753e-01 7.001380000000000381e-01 3.167199999999999876e-02
2.500000000000000000e+00 9.500000000000000000e+00 7.988099999999999368e-02 3.035479999999999845e-01 5.898569999999999647e-01 2.551700000000000149e-02
2.500000000000000000e+00 1.050000000000000000e+01 7.988099999999999368e-02 3.355000000000000204e-01 4.881759999999999988e-01 2.176099999999999909e-02
2.500000000000000000e+00 1.150000000000000000e+01 7.988099999999999368e-02 3.674529999999999741e-01 4.026210000000000067e-01 1.903699999999999837e-02
2.500000000000000000e+00 1.250000000000000000e+01 7.988099999999999368e-02 3.994050000000000100e-01 3.296419999999999906e-01 1.789999999999999925e-02
2.500000000000000000e+00 1.350000000000000000e+01 7.988099999999999368e-02 4.313569999999999904e-01 2.836540000000000172e-01 1.793200000000000002e-02
2.500000000000000000e+00 1.450000000000000000e+01 7.988099999999999368e-02 4.633099999999999996e-01 2.546289999999999942e-01 1.643899999999999875e-02
2.500000000000000000e+00 1.550000000000000000e+01 7.988099999999999368e-02 4.952619999999999800e-01 3.970339999999999980e-01 1.209810000000000052e-01
3.500000000000000000e+00 5.000000000000000000e-01 1.118330000000000019e-01 1.597600000000000062e-02 5.703120000000000411e-01 1.266120000000000023e-01
3.500000000000000000e+00 1.500000000000000000e+00 1.118330000000000019e-01 4.792899999999999938e-02 1.271431999999999896e+00 9.044299999999999562e-02
3.500000000000000000e+00 2.500000000000000000e+00 1.118330000000000019e-01 7.988099999999999368e-02 1.738779000000000075e+00 9.826799999999999424e-02
3.500000000000000000e+00 3.500000000000000000e+00 1.118330000000000019e-01 1.118330000000000019e-01 1.798875000000000002e+00 1.014479999999999965e-01
3.500000000000000000e+00 4.500000000000000000e+00 1.118330000000000019e-01 1.437859999999999971e-01 1.602759000000000045e+00 7.248999999999999888e-02
3.500000000000000000e+00 5.500000000000000000e+00 1.118330000000000019e-01 1.757380000000000053e-01 1.335850999999999900e+00 5.394199999999999690e-02
3.500000000000000000e+00 6.500000000000000000e+00 1.118330000000000019e-01 2.076909999999999867e-01 1.118951999999999947e+00 4.624500000000000138e-02
3.500000000000000000e+00 7.500000000000000000e+00 1.118330000000000019e-01 2.396429999999999949e-01 9.254919999999999813e-01 3.424399999999999666e-02
3.500000000000000000e+00 8.500000000000000000e+00 1.118330000000000019e-01 2.715949999999999753e-01 7.531799999999999606e-01 2.825000000000000080e-02
3.500000000000000000e+00 9.500000000000000000e+00 1.118330000000000019e-01 3.035479999999999845e-01 6.453750000000000320e-01 2.259699999999999903e-02
3.500000000000000000e+00 1.050000000000000000e+01 1.118330000000000019e-01 3.355000000000000204e-01 5.518229999999999524e-01 2.337799999999999948e-02
3.500000000000000000e+00 1.150000000000000000e+01 1.118330000000000019e-01 3.674529999999999741e-01 4.342759999999999954e-01 1.903499999999999984e-02
3.500000000000000000e+00 1.250000000000000000e+01 1.118330000000000019e-01 3.994050000000000100e-01 3.436910000000000243e-01 1.860200000000000048e-02
3.500000000000000000e+00 1.350000000000000000e+01 1.118330000000000019e-01 4.313569999999999904e-01 3.068600000000000216e-01 1.775399999999999895e-02
3.500000000000000000e+00 1.450000000000000000e+01 1.118330000000000019e-01 4.633099999999999996e-01 2.737319999999999753e-01 1.689200000000000076e-02
3.500000000000000000e+00 1.550000000000000000e+01 1.118330000000000019e-01 4.952619999999999800e-01 2.430900000000000005e-01 1.655999999999999833e-02
4.500000000000000000e+00 5.000000000000000000e-01 1.437859999999999971e-01 1.597600000000000062e-02 5.865280000000000493e-01 1.002659999999999940e-01
4.500000000000000000e+00 1.500000000000000000e+00 1.437859999999999971e-01 4.792899999999999938e-02 1.120390999999999915e+00 8.968800000000000383e-02
4.500000000000000000e+00 2.500000000000000000e+00 1.437859999999999971e-01 7.988099999999999368e-02 1.574116000000000071e+00 9.320599999999999719e-02
4.500000000000000000e+00 3.500000000000000000e+00 1.437859999999999971e-01 1.118330000000000019e-01 1.706326999999999927e+00 1.011890000000000012e-01
4.500000000000000000e+00 4.500000000000000000e+00 1.437859999999999971e-01 1.437859999999999971e-01 1.547085999999999961e+00 7.216000000000000192e-02
4.500000000000000000e+00 5.500000000000000000e+00 1.437859999999999971e-01 1.757380000000000053e-01 1.328314999999999912e+00 5.014899999999999913e-02
4.500000000000000000e+00 6.500000000000000000e+00 1.437859999999999971e-01 2.076909999999999867e-01 1.150884999999999936e+00 4.270700000000000190e-02
4.500000000000000000e+00 7.500000000000000000e+00 1.437859999999999971e-01 2.396429999999999949e-01 9.363249999999999629e-01 3.047400000000000109e-02
4.500000000000000000e+00 8.500000000000000000e+00 1.437859999999999971e-01 2.715949999999999753e-01 8.213519999999999710e-01 2.992799999999999974e-02
4.500000000000000000e+00 9.500000000000000000e+00 1.437859999999999971e-01 3.035479999999999845e-01 6.765719999999999512e-01 2.544899999999999940e-02
4.500000000000000000e+00 1.050000000000000000e+01 1.437859999999999971e-01 3.355000000000000204e-01 5.775919999999999943e-01 2.005799999999999944e-02
4.500000000000000000e+00 1.150000000000000000e+01 1.437859999999999971e-01 3.674529999999999741e-01 4.681219999999999826e-01 1.857999999999999929e-02
4.500000000000000000e+00 1.250000000000000000e+01 1.437859999999999971e-01 3.994050000000000100e-01 3.471250000000000169e-01 1.855700000000000058e-02
4.500000000000000000e+00 1.350000000000000000e+01 1.437859999999999971e-01 4.313569999999999904e-01 3.010450000000000070e-01 1.708700000000000149e-02
4.500000000000000000e+00 1.450000000000000000e+01 1.437859999999999971e-01 4.633099999999999996e-01 2.806949999999999723e-01 1.717399999999999829e-02
4.500000000000000000e+00 1.550000000000000000e+01 1.437859999999999971e-01 4.952619999999999800e-01 2.640460000000000029e-01 1.641199999999999951e-02
5.500000000000000000e+00 5.000000000000000000e-01 1.757380000000000053e-01 1.597600000000000062e-02 3.583470000000000266e-01 9.912899999999999490e-02
5.500000000000000000e+00 1.500000000000000000e+00 1.757380000000000053e-01 4.792899999999999938e-02 1.017625999999999920e+00 8.729399999999999660e-02
5.500000000000000000e+00 2.500000000000000000e+00 1.757380000000000053e-01 7.988099999999999368e-02 1.308710999999999958e+00 6.603499999999999648e-02
5.500000000000000000e+00 3.500000000000000000e+00 1.757380000000000053e-01 1.118330000000000019e-01 1.472908000000000106e+00 6.758500000000000618e-02
5.500000000000000000e+00 4.500000000000000000e+00 1.757380000000000053e-01 1.437859999999999971e-01 1.389455000000000107e+00 5.341499999999999720e-02
5.500000000000000000e+00 5.500000000000000000e+00 1.757380000000000053e-01 1.757380000000000053e-01 1.294065999999999939e+00 4.655499999999999916e-02
5.500000000000000000e+00 6.500000000000000000e+00 1.757380000000000053e-01 2.076909999999999867e-01 1.110926999999999998e+00 3.781700000000000339e-02
5.500000000000000000e+00 7.500000000000000000e+00 1.757380000000000053e-01 2.396429999999999949e-01 9.466130000000000377e-01 3.301500000000000268e-02
5.500000000000000000e+00 8.500000000000000000e+00 1.757380000000000053e-01 2.715949999999999753e-01 8.370830000000000215e-01 2.809599999999999945e-02
5.500000000000000000e+00 9.500000000000000000e+00 1.757380000000000053e-01 3.035479999999999845e-01 7.101859999999999840e-01 2.458700000000000122e-02
5.500000000000000000e+00 1.050000000000000000e+01 1.757380000000000053e-01 3.355000000000000204e-01 6.022760000000000336e-01 2.054800000000000029e-02
5.500000000000000000e+00 1.150000000000000000e+01 1.757380000000000053e-01 3.674529999999999741e-01 4.745800000000000018e-01 1.817300000000000165e-02
5.500000000000000000e+00 1.250000000000000000e+01 1.757380000000000053e-01 3.994050000000000100e-01 3.768480000000000163e-01 1.793300000000000102e-02
5.500000000000000000e+00 1.350000000000000000e+01 1.757380000000000053e-01 4.313569999999999904e-01 3.260640000000000205e-01 1.639699999999999838e-02
5.500000000000000000e+00 1.450000000000000000e+01 1.757380000000000053e-01 4.633099999999999996e-01 3.195049999999999835e-01 1.624600000000000002e-02
5.500000000000000000e+00 1.550000000000000000e+01 1.757380000000000053e-01 4.952619999999999800e-01 2.657019999999999937e-01 1.581600000000000020e-02
6.500000000000000000e+00 5.000000000000000000e-01 2.076909999999999867e-01 1.597600000000000062e-02 1.166279999999999956e-01 5.162599999999999828e-02
6.500000000000000000e+00 1.500000000000000000e+00 2.076909999999999867e-01 4.792899999999999938e-02 8.615770000000000373e-01 9.404099999999999959e-02
6.500000000000000000e+00 2.500000000000000000e+00 2.076909999999999867e-01 7.988099999999999368e-02 1.174938999999999956e+00 6.794799999999999451e-02
6.500000000000000000e+00 3.500000000000000000e+00 2.076909999999999867e-01 1.118330000000000019e-01 1.390104000000000006e+00 6.832499999999999685e-02
6.500000000000000000e+00 4.500000000000000000e+00 2.076909999999999867e-01 1.437859999999999971e-01 1.263922999999999908e+00 4.310100000000000042e-02
6.500000000000000000e+00 5.500000000000000000e+00 2.076909999999999867e-01 1.757380000000000053e-01 1.231689999999999952e+00 3.810499999999999998e-02
6.500000000000000000e+00 6.500000000000000000e+00 2.076909999999999867e-01 2.076909999999999867e-01 1.054685000000000095e+00 3.346899999999999875e-02
6.500000000000000000e+00 7.500000000000000000e+00 2.076909999999999867e-01 2.396429999999999949e-01 9.251340000000000119e-01 2.835999999999999979e-02
6.500000000000000000e+00 8.500000000000000000e+00 2.076909999999999867e-01 2.715949999999999753e-01 8.035409999999999497e-01 2.808499999999999885e-02
6.500000000000000000e+00 9.500000000000000000e+00 2.076909999999999867e-01 3.035479999999999845e-01 6.860249999999999959e-01 2.399000000000000091e-02
6.500000000000000000e+00 1.050000000000000000e+01 2.076909999999999867e-01 3.355000000000000204e-01 5.859410000000000451e-01 2.210700000000000165e-02
6.500000000000000000e+00 1.150000000000000000e+01 2.076909999999999867e-01 3.674529999999999741e-01 4.730619999999999825e-01 1.834900000000000073e-02
6.500000000000000000e+00 1.250000000000000000e+01 2.076909999999999867e-01 3.994050000000000100e-01 3.714120000000000199e-01 1.644899999999999834e-02
6.500000000000000000e+00 1.350000000000000000e+01 2.076909999999999867e-01 4.313569999999999904e-01 3.401239999999999819e-01 1.620100000000000012e-02
6.500000000000000000e+00 1.450000000000000000e+01 2.076909999999999867e-01 4.633099999999999996e-01 3.003500000000000059e-01 1.668199999999999891e-02
6.500000000000000000e+00 1.550000000000000000e+01 2.076909999999999867e-01 4.952619999999999800e-01 2.756520000000000081e-01 1.639200000000000032e-02
7.500000000000000000e+00 5.000000000000000000e-01 2.396429999999999949e-01 1.597600000000000062e-02 1.525539999999999952e-01 5.684499999999999970e-02
7.500000000000000000e+00 1.500000000000000000e+00 2.396429999999999949e-01 4.792899999999999938e-02 7.990270000000000428e-01 6.244000000000000244e-02
7.500000000000000000e+00 2.500000000000000000e+00 2.396429999999999949e-01 7.988099999999999368e-02 1.082559999999999967e+00 4.899400000000000283e-02
7.500000000000000000e+00 3.500000000000000000e+00 2.396429999999999949e-01 1.118330000000000019e-01 1.252000999999999920e+00 9.275999999999999523e-02
7.500000000000000000e+00 4.500000000000000000e+00 2.396429999999999949e-01 1.437859999999999971e-01 1.236358999999999986e+00 4.400199999999999945e-02
7.500000000000000000e+00 5.500000000000000000e+00 2.396429999999999949e-01 1.757380000000000053e-01 1.151508999999999894e+00 3.469499999999999668e-02
7.500000000000000000e+00 6.500000000000000000e+00 2.396429999999999949e-01 2.076909999999999867e-01 1.017136999999999958e+00 3.159000000000000002e-02
7.500000000000000000e+00 7.500000000000000000e+00 2.396429999999999949e-01 2.396429999999999949e-01 9.258610000000000451e-01 2.848099999999999937e-02
7.500000000000000000e+00 8.500000000000000000e+00 2.396429999999999949e-01 2.715949999999999753e-01 7.703229999999999800e-01 2.598400000000000015e-02
7.500000000000000000e+00 9.500000000000000000e+00 2.396429999999999949e-01 3.035479999999999845e-01 6.943409999999999860e-01 2.426999999999999991e-02
7.500000000000000000e+00 1.050000000000000000e+01 2.396429999999999949e-01 3.355000000000000204e-01 5.648030000000000550e-01 2.221199999999999911e-02
7.500000000000000000e+00 1.150000000000000000e+01 2.396429999999999949e-01 3.674529999999999741e-01 4.688320000000000265e-01 2.042899999999999924e-02
7.500000000000000000e+00 1.250000000000000000e+01 2.396429999999999949e-01 3.994050000000000100e-01 4.226759999999999962e-01 1.112449999999999967e-01
7.500000000000000000e+00 1.350000000000000000e+01 2.396429999999999949e-01 4.313569999999999904e-01 3.418860000000000232e-01 1.684499999999999886e-02
7.500000000000000000e+00 1.450000000000000000e+01 2.396429999999999949e-01 4.633099999999999996e-01 2.973890000000000144e-01 1.686500000000000152e-02
7.500000000000000000e+00 1.550000000000000000e+01 2.396429999999999949e-01 4.952619999999999800e-01 2.433059999999999945e-01 1.651700000000000043e-02
8.500000000000000000e+00 5.000000000000000000e-01 2.715949999999999753e-01 1.597600000000000062e-02 9.553200000000000580e-02 8.695799999999999363e-02
8.500000000000000000e+00 1.500000000000000000e+00 2.715949999999999753e-01 4.792899999999999938e-02 7.455500000000000460e-01 6.399699999999999833e-02
8.500000000000000000e+00 2.500000000000000000e+00 2.715949999999999753e-01 7.988099999999999368e-02 1.091350999999999960e+00 6.398299999999999821e-02
8.500000000000000000e+00 3.500000000000000000e+00 2.715949999999999753e-01 1.118330000000000019e-01 1.158188999999999913e+00 4.776600000000000290e-02
8.500000000000000000e+00 4.500000000000000000e+00 2.715949999999999753e-01 1.437859999999999971e-01 1.171140000000000070e+00 3.845599999999999713e-02
8.500000000000000000e+00 5.500000000000000000e+00 2.715949999999999753e-01 1.757380000000000053e-01 1.124681000000000042e+00 2.971000000000000030e-02
8.500000000000000000e+00 6.500000000000000000e+00 2.715949999999999753e-01 2.076909999999999867e-01 1.004604000000000052e+00 2.863500000000000073e-02
8.500000000000000000e+00 7.500000000000000000e+00 2.715949999999999753e-01 2.396429999999999949e-01 9.378940000000000055e-01 2.586099999999999857e-02
8.500000000000000000e+00 8.500000000000000000e+00 2.715949999999999753e-01 2.715949999999999753e-01 8.048680000000000279e-01 2.532299999999999829e-02
8.500000000000000000e+00 9.500000000000000000e+00 2.715949999999999753e-01 3.035479999999999845e-01 6.790929999999999467e-01 2.402699999999999975e-02
8.500000000000000000e+00 1.050000000000000000e+01 2.715949999999999753e-01 3.355000000000000204e-01 5.570019999999999971e-01 1.971099999999999935e-02
8.500000000000000000e+00 1.150000000000000000e+01 2.715949999999999753e-01 3.674529999999999741e-01 4.891820000000000057e-01 1.081909999999999955e-01
8.500000000000000000e+00 1.250000000000000000e+01 2.715949999999999753e-01 3.994050000000000100e-01 4.171279999999999988e-01 1.838700000000000057e-02
8.500000000000000000e+00 1.350000000000000000e+01 2.715949999999999753e-01 4.313569999999999904e-01 3.658739999999999770e-01 1.684099999999999833e-02
8.500000000000000000e+00 1.450000000000000000e+01 2.715949999999999753e-01 4.633099999999999996e-01 3.109899999999999887e-01 1.611299999999999885e-02
8.500000000000000000e+00 1.550000000000000000e+01 2.715949999999999753e-01 4.952619999999999800e-01 2.591209999999999902e-01 1.576100000000000070e-02
9.500000000000000000e+00 5.000000000000000000e-01 3.035479999999999845e-01 1.597600000000000062e-02 6.358160000000000478e-01 1.418429999999999969e-01
9.500000000000000000e+00 1.500000000000000000e+00 3.035479999999999845e-01 4.792899999999999938e-02 8.004390000000000116e-01 6.266499999999999848e-02
9.500000000000000000e+00 2.500000000000000000e+00 3.035479999999999845e-01 7.988099999999999368e-02 1.080999999999999961e+00 6.029199999999999837e-02
9.500000000000000000e+00 3.500000000000000000e+00 3.035479999999999845e-01 1.118330000000000019e-01 1.161763000000000101e+00 3.979300000000000198e-02
9.500000000000000000e+00 4.500000000000000000e+00 3.035479999999999845e-01 1.437859999999999971e-01 1.166342999999999908e+00 3.878700000000000203e-02
9.500000000000000000e+00 5.500000000000000000e+00 3.035479999999999845e-01 1.757380000000000053e-01 1.106851999999999947e+00 3.234800000000000175e-02
9.500000000000000000e+00 6.500000000000000000e+00 3.035479999999999845e-01 2.076909999999999867e-01 9.893889999999999629e-01 2.908699999999999827e-02
9.500000000000000000e+00 7.500000000000000000e+00 3.035479999999999845e-01 2.396429999999999949e-01 8.747430000000000483e-01 2.561000000000000082e-02
9.500000000000000000e+00 8.500000000000000000e+00 3.035479999999999845e-01 2.715949999999999753e-01 7.542170000000000263e-01 2.385299999999999920e-02
9.500000000000000000e+00 9.500000000000000000e+00 3.035479999999999845e-01 3.035479999999999845e-01 6.617220000000000324e-01 2.568399999999999850e-02
9.500000000000000000e+00 1.050000000000000000e+01 3.035479999999999845e-01 3.355000000000000204e-01 5.542759999999999909e-01 1.945699999999999860e-02
9.500000000000000000e+00 1.150000000000000000e+01 3.035479999999999845e-01 3.674529999999999741e-01 4.701870000000000216e-01 1.796800000000000133e-02
9.500000000000000000e+00 1.250000000000000000e+01 3.035479999999999845e-01 3.994050000000000100e-01 4.238560000000000105e-01 1.828600000000000017e-02
9.500000000000000000e+00 1.350000000000000000e+01 3.035479999999999845e-01 4.313569999999999904e-01 3.581710000000000171e-01 1.738900000000000168e-02
9.500000000000000000e+00 1.450000000000000000e+01 3.035479999999999845e-01 4.633099999999999996e-01 2.969280000000000252e-01 1.659300000000000011e-02
9.500000000000000000e+00 1.550000000000000000e+01 3.035479999999999845e-01 4.952619999999999800e-01 2.748499999999999832e-01 1.550499999999999969e-02
1.050000000000000000e+01 5.000000000000000000e-01 3.355000000000000204e-01 1.597600000000000062e-02 5.190299999999999914e-01 1.350999999999999979e-01
1.050000000000000000e+01 1.500000000000000000e+00 3.355000000000000204e-01 4.792899999999999938e-02 9.356959999999999722e-01 8.848399999999999321e-02
1.050000000000000000e+01 2.500000000000000000e+00 3.355000000000000204e-01 7.988099999999999368e-02 1.157845000000000013e+00 6.272300000000000098e-02
1.050000000000000000e+01 3.500000000000000000e+00 3.355000000000000204e-01 1.118330000000000019e-01 1.193665999999999894e+00 3.969899999999999818e-02
1.050000000000000000e+01 4.500000000000000000e+00 3.355000000000000204e-01 1.437859999999999971e-01 1.163062000000000040e+00 3.291299999999999781e-02
1.050000000000000000e+01 5.500000000000000000e+00 3.355000000000000204e-01 1.757380000000000053e-01 1.030326999999999993e+00 3.012499999999999900e-02
1.050000000000000000e+01 6.500000000000000000e+00 3.355000000000000204e-01 2.076909999999999867e-01 9.625740000000000407e-01 2.937000000000000027e-02
1.050000000000000000e+01 7.500000000000000000e+00 3.355000000000000204e-01 2.396429999999999949e-01 8.550109999999999655e-01 2.435199999999999865e-02
1.050000000000000000e+01 8.500000000000000000e+00 3.355000000000000204e-01 2.715949999999999753e-01 7.420499999999999874e-01 2.137299999999999964e-02
1.050000000000000000e+01 9.500000000000000000e+00 3.355000000000000204e-01 3.035479999999999845e-01 6.382889999999999953e-01 2.258599999999999844e-02
1.050000000000000000e+01 1.050000000000000000e+01 3.355000000000000204e-01 3.355000000000000204e-01 5.815139999999999754e-01 1.814599999999999894e-02
1.050000000000000000e+01 1.150000000000000000e+01 3.355000000000000204e-01 3.674529999999999741e-01 4.575069999999999970e-01 1.702100000000000141e-02
1.050000000000000000e+01 1.250000000000000000e+01 3.355000000000000204e-01 3.994050000000000100e-01 4.232969999999999788e-01 1.680200000000000096e-02
1.050000000000000000e+01 1.350000000000000000e+01 3.355000000000000204e-01 4.313569999999999904e-01 3.633700000000000263e-01 1.658499999999999905e-02
1.050000000000000000e+01 1.450000000000000000e+01 3.355000000000000204e-01 4.633099999999999996e-01 3.147460000000000258e-01 1.725399999999999850e-02
1.050000000000000000e+01 1.550000000000000000e+01 3.355000000000000204e-01 4.952619999999999800e-01 2.737899999999999778e-01 1.693199999999999913e-02
1.150000000000000000e+01 5.000000000000000000e-01 3.674529999999999741e-01 1.597600000000000062e-02 4.739579999999999904e-01 1.280610000000000082e-01
1.150000000000000000e+01 1.500000000000000000e+00 3.674529999999999741e-01 4.792899999999999938e-02 1.031047999999999965e+00 8.899899999999999478e-02
1.150000000000000000e+01 2.500000000000000000e+00 3.674529999999999741e-01 7.988099999999999368e-02 1.172585999999999906e+00 6.314400000000000568e-02
1.150000000000000000e+01 3.500000000000000000e+00 3.674529999999999741e-01 1.118330000000000019e-01 1.264070000000000027e+00 5.007199999999999845e-02
1.150000000000000000e+01 4.500000000000000000e+00 3.674529999999999741e-01 1.437859999999999971e-01 1.150778999999999996e+00 3.824799999999999728e-02
1.150000000000000000e+01 5.500000000000000000e+00 3.674529999999999741e-01 1.757380000000000053e-01 1.056510999999999978e+00 3.333900000000000058e-02
1.150000000000000000e+01 6.500000000000000000e+00 3.674529999999999741e-01 2.076909999999999867e-01 9.385320000000000329e-01 3.007100000000000051e-02
1.150000000000000000e+01 7.500000000000000000e+00 3.674529999999999741e-01 2.396429999999999949e-01 8.013519999999999532e-01 2.585900000000000004e-02
1.150000000000000000e+01 8.500000000000000000e+00 3.674529999999999741e-01 2.715949999999999753e-01 6.956409999999999538e-01 2.235099999999999934e-02
1.150000000000000000e+01 9.500000000000000000e+00 3.674529999999999741e-01 3.035479999999999845e-01 5.999919999999999698e-01 1.919399999999999926e-02
1.150000000000000000e+01 1.050000000000000000e+01 3.674529999999999741e-01 3.355000000000000204e-01 5.733530000000000015e-01 1.857699999999999976e-02
1.150000000000000000e+01 1.150000000000000000e+01 3.674529999999999741e-01 3.674529999999999741e-01 4.583539999999999837e-01 1.811300000000000063e-02
1.150000000000000000e+01 1.250000000000000000e+01 3.674529999999999741e-01 3.994050000000000100e-01 4.068169999999999842e-01 1.681200000000000055e-02
1.150000000000000000e+01 1.350000000000000000e+01 3.674529999999999741e-01 4.313569999999999904e-01 3.426850000000000174e-01 1.658300000000000052e-02
1.150000000000000000e+01 1.450000000000000000e+01 3.674529999999999741e-01 4.633099999999999996e-01 3.104560000000000097e-01 1.732099999999999959e-02
1.150000000000000000e+01 1.550000000000000000e+01 3.674529999999999741e-01 4.952619999999999800e-01 2.531660000000000021e-01 1.641000000000000097e-02
1.250000000000000000e+01 5.000000000000000000e-01 3.994050000000000100e-01 1.597600000000000062e-02 4.885809999999999875e-01 1.306650000000000034e-01
1.250000000000000000e+01 1.500000000000000000e+00 3.994050000000000100e-01 4.792899999999999938e-02 1.003527999999999976e+00 6.321000000000000230e-02
1.250000000000000000e+01 2.500000000000000000e+00 3.994050000000000100e-01 7.988099999999999368e-02 1.241276000000000046e+00 6.264400000000000523e-02
1.250000000000000000e+01 3.500000000000000000e+00 3.994050000000000100e-01 1.118330000000000019e-01 1.292994999999999894e+00 4.597099999999999798e-02
1.250000000000000000e+01 4.500000000000000000e+00 3.994050000000000100e-01 1.437859999999999971e-01 1.125407000000000046e+00 3.690800000000000330e-02
1.250000000000000000e+01 5.500000000000000000e+00 3.994050000000000100e-01 1.757380000000000053e-01 1.041862999999999984e+00 3.238400000000000306e-02
1.250000000000000000e+01 6.500000000000000000e+00 3.994050000000000100e-01 2.076909999999999867e-01 9.156680000000000375e-01 2.832300000000000095e-02
1.250000000000000000e+01 7.500000000000000000e+00 3.994050000000000100e-01 2.396429999999999949e-01 7.834759999999999502e-01 2.410999999999999949e-02
1.250000000000000000e+01 8.500000000000000000e+00 3.994050000000000100e-01 2.715949999999999753e-01 6.774390000000000134e-01 2.314799999999999844e-02
1.250000000000000000e+01 9.500000000000000000e+00 3.994050000000000100e-01 3.035479999999999845e-01 5.746360000000000356e-01 2.068800000000000153e-02
1.250000000000000000e+01 1.050000000000000000e+01 3.994050000000000100e-01 3.355000000000000204e-01 5.200799999999999867e-01 1.891100000000000073e-02
1.250000000000000000e+01 1.150000000000000000e+01 3.994050000000000100e-01 3.674529999999999741e-01 4.420169999999999932e-01 1.910500000000000045e-02
1.250000000000000000e+01 1.250000000000000000e+01 3.994050000000000100e-01 3.994050000000000100e-01 3.936999999999999944e-01 1.765399999999999955e-02
1.250000000000000000e+01 1.350000000000000000e+01 3.994050000000000100e-01 4.313569999999999904e-01 3.201899999999999746e-01 1.649899999999999978e-02
1.250000000000000000e+01 1.450000000000000000e+01 3.994050000000000100e-01 4.633099999999999996e-01 2.922620000000000218e-01 1.676300000000000012e-02
1.250000000000000000e+01 1.550000000000000000e+01 3.994050000000000100e-01 4.952619999999999800e-01 2.403689999999999993e-01 1.580200000000000007e-02
1.350000000000000000e+01 5.000000000000000000e-01 4.313569999999999904e-01 1.597600000000000062e-02 5.959520000000000373e-01 1.313090000000000090e-01
1.350000000000000000e+01 1.500000000000000000e+00 4.313569999999999904e-01 4.792899999999999938e-02 1.300241999999999898e+00 6.426400000000000168e-02
1.350000000000000000e+01 2.500000000000000000e+00 4.313569999999999904e-01 7.988099999999999368e-02 1.425014000000000003e+00 4.782299999999999746e-02
1.350000000000000000e+01 3.500000000000000000e+00 4.313569999999999904e-01 1.118330000000000019e-01 1.337347000000000063e+00 3.816900000000000154e-02
1.350000000000000000e+01 4.500000000000000000e+00 4.313569999999999904e-01 1.437859999999999971e-01 1.092999999999999972e+00 3.651000000000000079e-02
1.350000000000000000e+01 5.500000000000000000e+00 4.313569999999999904e-01 1.757380000000000053e-01 9.950059999999999460e-01 3.424900000000000166e-02
1.350000000000000000e+01 6.500000000000000000e+00 4.313569999999999904e-01 2.076909999999999867e-01 8.323129999999999695e-01 2.595400000000000137e-02
1.350000000000000000e+01 7.500000000000000000e+00 4.313569999999999904e-01 2.396429999999999949e-01 7.457730000000000192e-01 2.368299999999999919e-02
1.350000000000000000e+01 8.500000000000000000e+00 4.313569999999999904e-01 2.715949999999999753e-01 6.673160000000000203e-01 2.236199999999999993e-02
1.350000000000000000e+01 9.500000000000000000e+00 4.313569999999999904e-01 3.035479999999999845e-01 5.554160000000000208e-01 2.143199999999999966e-02
1.350000000000000000e+01 1.050000000000000000e+01 4.313569999999999904e-01 3.355000000000000204e-01 4.672189999999999954e-01 2.006900000000000003e-02
1.350000000000000000e+01 1.150000000000000000e+01 4.313569999999999904e-01 3.674529999999999741e-01 3.878750000000000253e-01 2.100899999999999990e-02
1.350000000000000000e+01 1.250000000000000000e+01 4.313569999999999904e-01 3.994050000000000100e-01 3.543069999999999831e-01 1.793600000000000055e-02
1.350000000000000000e+01 1.350000000000000000e+01 4.313569999999999904e-01 4.313569999999999904e-01 3.163969999999999838e-01 1.754199999999999857e-02
1.350000000000000000e+01 1.450000000000000000e+01 4.313569999999999904e-01 4.633099999999999996e-01 2.580359999999999876e-01 1.642899999999999916e-02
1.350000000000000000e+01 1.550000000000000000e+01 4.313569999999999904e-01 4.952619999999999800e-01 2.154169999999999974e-01 1.574599999999999958e-02
1.450000000000000000e+01 5.000000000000000000e-01 4.633099999999999996e-01 1.597600000000000062e-02 6.792859999999999454e-01 1.382180000000000075e-01
1.450000000000000000e+01 1.500000000000000000e+00 4.633099999999999996e-01 4.792899999999999938e-02 1.205677000000000110e+00 6.835900000000000309e-02
1.450000000000000000e+01 2.500000000000000000e+00 4.633099999999999996e-01 7.988099999999999368e-02 1.414930000000000021e+00 4.700100000000000111e-02
1.450000000000000000e+01 3.500000000000000000e+00 4.633099999999999996e-01 1.118330000000000019e-01 1.257120000000000015e+00 3.999300000000000077e-02
1.450000000000000000e+01 4.500000000000000000e+00 4.633099999999999996e-01 1.437859999999999971e-01 1.068516999999999939e+00 4.438700000000000284e-02
1.450000000000000000e+01 5.500000000000000000e+00 4.633099999999999996e-01 1.757380000000000053e-01 8.957540000000000502e-01 3.283900000000000013e-02
1.450000000000000000e+01 6.500000000000000000e+00 4.633099999999999996e-01 2.076909999999999867e-01 7.435939999999999772e-01 2.550499999999999989e-02
1.450000000000000000e+01 7.500000000000000000e+00 4.633099999999999996e-01 2.396429999999999949e-01 7.031680000000000152e-01 2.417599999999999957e-02
1.450000000000000000e+01 8.500000000000000000e+00 4.633099999999999996e-01 2.715949999999999753e-01 6.241900000000000226e-01 2.318900000000000128e-02
1.450000000000000000e+01 9.500000000000000000e+00 4.633099999999999996e-01 3.035479999999999845e-01 5.066789999999999905e-01 2.130500000000000102e-02
1.450000000000000000e+01 1.050000000000000000e+01 4.633099999999999996e-01 3.355000000000000204e-01 4.368130000000000068e-01 1.966599999999999945e-02
1.450000000000000000e+01 1.150000000000000000e+01 4.633099999999999996e-01 3.674529999999999741e-01 3.553180000000000227e-01 1.768399999999999833e-02
1.450000000000000000e+01 1.250000000000000000e+01 4.633099999999999996e-01 3.994050000000000100e-01 3.197869999999999879e-01 1.803400000000000142e-02
1.450000000000000000e+01 1.350000000000000000e+01 4.633099999999999996e-01 4.313569999999999904e-01 2.876460000000000128e-01 1.561399999999999941e-02
1.450000000000000000e+01 1.450000000000000000e+01 4.633099999999999996e-01 4.633099999999999996e-01 2.402110000000000078e-01 1.713200000000000139e-02
1.450000000000000000e+01 1.550000000000000000e+01 4.633099999999999996e-01 4.952619999999999800e-01 1.897260000000000058e-01 1.607199999999999948e-02


==> anc/beta=6.769_div_E_full-3d-sm96.dat <==
# X_LAT	Y_LAT	X_PHYS [fm]	Y_PHYS [fm]	DIV_E [GeV^2/fm]	DIV_E_ERROR [GeV^2/fm]
1.000000000000000000e+00 0.000000000000000000e+00 3.195239761902623349e-02 0.000000000000000000e+00 6.968570841728487153e+01 2.747895418062783479e-01
1.000000000000000000e+00 1.000000000000000000e+00 3.195239761902623349e-02 3.195239761902623349e-02 3.419114720498858873e+01 1.648406338163589946e-01
1.000000000000000000e+00 2.000000000000000000e+00 3.195239761902623349e-02 6.390479523805246698e-02 3.009515862399330288e+01 1.646564550228206136e-01
1.000000000000000000e+00 3.000000000000000000e+00 3.195239761902623349e-02 9.585719285707869353e-02 1.881144109963150735e+00 1.646761313733031418e-01
1.000000000000000000e+00 4.000000000000000000e+00 3.195239761902623349e-02 1.278095904761049340e-01 9.411898180133558833e-01 1.678069426886091564e-01
1.000000000000000000e+00 5.000000000000000000e+00 3.195239761902623349e-02 1.597619880951311744e-01 6.094544531209509231e-01 1.694567344498134620e-01
1.000000000000000000e+00 6.000000000000000000e+00 3.195239761902623349e-02 1.917143857141573871e-01 2.661520522467087368e-01 1.631888221337450262e-01
1.000000000000000000e+00 7.000000000000000000e+00 3.195239761902623349e-02 2.236667833331836275e-01 1.060677200606223169e-01 1.661550529397814446e-01
1.000000000000000000e+00 8.000000000000000000e+00 3.195239761902623349e-02 2.556191809522098679e-01 2.504327002494777590e-02 1.453963296831210505e-01
1.000000000000000000e+00 9.000000000000000000e+00 3.195239761902623349e-02 2.875715785712361083e-01 -3.941732481968637791e-02 1.538755956961083693e-01
1.000000000000000000e+00 1.000000000000000000e+01 3.195239761902623349e-02 3.195239761902623488e-01 9.320959619771944024e-03 1.592447656024998659e-01
1.000000000000000000e+00 1.100000000000000000e+01 3.195239761902623349e-02 3.514763738092885892e-01 4.924366923531674212e-02 1.496410104297946908e-01
1.000000000000000000e+00 1.200000000000000000e+01 3.195239761902623349e-02 3.834287714283147741e-01 -1.106168669320204377e-02 1.468767028958658516e-01
1.000000000000000000e+00 1.300000000000000000e+01 3.195239761902623349e-02 4.153811690473410145e-01 9.040122210653096790e-03 1.487160510179326156e-01
1.000000000000000000e+00 1.400000000000000000e+01 3.195239761902623349e-02 4.473335666663672550e-01 -2.093841447369237663e-01 1.487814661457749488e-01
1.000000000000000000e+00 1.500000000000000000e+01 3.195239761902623349e-02 4.792859642853934954e-01 -1.786699440435664810e-01 1.603234287381097856e-01
1.000000000000000000e+00 1.600000000000000000e+01 3.195239761902623349e-02 5.112383619044197358e-01 -1.601964198978132747e-01 1.575322619850407779e-01
2.000000000000000000e+00 0.000000000000000000e+00 6.390479523805246698e-02 0.000000000000000000e+00 5.622364236595112885e+01 2.690320415133705123e-01
2.000000000000000000e+00 1.000000000000000000e+00 6.390479523805246698e-02 3.195239761902623349e-02 3.042330051331293106e+01 1.658106485388246010e-01
2.000000000000000000e+00 2.000000000000000000e+00 6.390479523805246698e-02 6.390479523805246698e-02 1.962994097393595183e+01 1.619192935510021525e-01
2.000000000000000000e+00 3.000000000000000000e+00 6.390479523805246698e-02 9.585719285707869353e-02 1.542895511595680169e+00 1.582426797108026917e-01
2.000000000000000000e+00 4.000000000000000000e+00 6.390479523805246698e-02 1.278095904761049340e-01 9.445026896894511692e-01 1.642535227489485827e-01
2.000000000000000000e+00 5.000000000000000000e+00 6.390479523805246698e-02 1.597619880951311744e-01 5.246115261715488254e-01 1.649582258391696921e-01
2.000000000000000000e+00 6.000000000000000000e+00 6.390479523805246698e-02 1.917143857141573871e-01 3.033236165642927418e-01 1.674131536785427588e-01
2.000000000000000000e+00 7.000000000000000000e+00 6.390479523805246698e-02 2.236667833331836275e-01 2.488577759642545406e-01 1.619075939213553972e-01
2.000000000000000000e+00 8.000000000000000000e+00 6.390479523805246698e-02 2.556191809522098679e-01 1.978733746568530349e-01 1.552505416336452948e-01
2.000000000000000000e+00 9.000000000000000000e+00 6.390479523805246698e-02 2.875715785712361083e-01 1.453728976393398598e-01 1.599691254492063008e-01
2.000000000000000000e+00 1.000000000000000000e+01 6.390479523805246698e-02 3.195239761902623488e-01 1.491911510527696161e-01 1.656112637611464877e-01
2.000000000000000000e+00 1.100000000000000000e+01 6.390479523805246698e-02 3.514763738092885892e-01 6.148450355415329555e-02 1.562027584558442483e-01
2.000000000000000000e+00 1.200000000000000000e+01 6.390479523805246698e-02 3.834287714283147741e-01 4.054036694739929225e-02 1.485612363284926907e-01
2.000000000000000000e+00 1.300000000000000000e+01 6.390479523805246698e-02 4.153811690473410145e-01 -1.123021541426335278e-02 1.524280332566889939e-01
2.000000000000000000e+00 1.400000000000000000e+01 6.390479523805246698e-02 4.473335666663672550e-01 -2.861415213893459542e-01 1.488123930622131941e-01
2.000000000000000000e+00 1.500000000000000000e+01 6.390479523805246698e-02 4.792859642853934954e-01 -2.377961296310185380e-01 1.555800178759033647e-01
2.000000000000000000e+00 1.600000000000000000e+01 6.390479523805246698e-02 5.112383619044197358e-01 -3.600351708832785214e-01 1.570464605557058690e-01
3.000000000000000000e+00 0.000000000000000000e+00 9.585719285707869353e-02 0.000000000000000000e+00 9.763397926235120039e-01 2.667555187310979292e-01
3.000000000000000000e+00 1.000000000000000000e+00 9.585719285707869353e-02 3.195239761902623349e-02 2.042688244487263827e+00 1.587811848037435081e-01
3.000000000000000000e+00 2.000000000000000000e+00 9.585719285707869353e-02 6.390479523805246698e-02 1.518413950529905243e+00 1.597969020835499909e-01
3.000000000000000000e+00 3.000000000000000000e+00 9.585719285707869353e-02 9.585719285707869353e-02 1.252711240263950421e+00 1.705156265617197575e-01
3.000000000000000000e+00 4.000000000000000000e+00 9.585719285707869353e-02 1.278095904761049340e-01 9.015480073006298944e-01 1.767264435022888325e-01
3.000000000000000000e+00 5.000000000000000000e+00 9.585719285707869353e-02 1.597619880951311744e-01 6.840219012326682613e-01 1.675640442075410075e-01
3.000000000000000000e+00 6.000000000000000000e+00 9.585719285707869353e-02 1.917143857141573871e-01 4.379155753026582332e-01 1.654862925078497415e-01
3.000000000000000000e+00 7.000000000000000000e+00 9.585719285707869353e-02 2.236667833331836275e-01 2.034883459191475785e-01 1.673944015055409684e-01
3.000000000000000000e+00 8.000000000000000000e+00 9.585719285707869353e-02 2.556191809522098679e-01 1.965820578440010957e-01 1.645127666111327602e-01
3.000000000000000000e+00 9.000000000000000000e+00 9.585719285707869353e-02 2.875715785712361083e-01 8.647145164218958402e-02 1.623755926679917305e-01
3.000000000000000000e+00 1.000000000000000000e+01 9.585719285707869353e-02 3.195239761902623488e-01 7.636420562721006611e-02 1.527222458596838583e-01
3.000000000000000000e+00 1.100000000000000000e+01 9.585719285707869353e-02 3.514763738092885892e-01 2.719914341884687170e-01 1.541748605476041534e-01
3.000000000000000000e+00 1.200000000000000000e+01 9.585719285707869353e-02 3.834287714283147741e-01 2.668255844127341847e-01 1.530166401523371522e-01
3.000000000000000000e+00 1.300000000000000000e+01 9.585719285707869353e-02 4.153811690473410145e-01 2.110683402795289765e-01 1.524911587368109889e-01
3.000000000000000000e+00 1.400000000000000000e+01 9.585719285707869353e-02 4.473335666663672550e-01 6.805396399421048681e-02 1.512437057732299861e-01
3.000000000000000000e+00 1.500000000000000000e+01 9.585719285707869353e-02 4.792859642853934954e-01 -1.751325969149372941e-01 1.508700310470098005e-01
3.000000000000000000e+00 1.600000000000000000e+01 9.585719285707869353e-02 5.112383619044197358e-01 -1.554238122480348094e-01 1.506950915031739224e-01
4.000000000000000000e+00 0.000000000000000000e+00 1.278095904761049340e-01 0.000000000000000000e+00 1.274721880761898518e+00 2.732028501928714936e-01
4.000000000000000000e+00 1.000000000000000000e+00 1.278095904761049340e-01 3.195239761902623349e-02 1.318182200259179204e+00 1.654306928717876324e-01
4.000000000000000000e+00 2.000000000000000000e+00 1.278095904761049340e-01 6.390479523805246698e-02 1.101723280541554661e+00 1.549795034298493412e-01
4.000000000000000000e+00 3.000000000000000000e+00 1.278095904761049340e-01 9.585719285707869353e-02 9.641553491878356308e-01 1.669807563484639601e-01
4.000000000000000000e+00 4.000000000000000000e+00 1.278095904761049340e-01 1.278095904761049340e-01 7.634183599267724274e-01 1.752419724747616980e-01
4.000000000000000000e+00 5.000000000000000000e+00 1.278095904761049340e-01 1.597619880951311744e-01 7.553325715554647379e-01 1.714227942922535719e-01
4.000000000000000000e+00 6.000000000000000000e+00 1.278095904761049340e-01 1.917143857141573871e-01 4.003510783969919107e-01 1.671846460230949349e-01
4.000000000000000000e+00 7.000000000000000000e+00 1.278095904761049340e-01 2.236667833331836275e-01 4.224740742545464722e-01 1.601121060645806782e-01
4.000000000000000000e+00 8.000000000000000000e+00 1.278095904761049340e-01 2.556191809522098679e-01 2.712616131772511707e-01 1.592766946486400548e-01
4.000000000000000000e+00 9.000000000000000000e+00 1.278095904761049340e-01 2.875715785712361083e-01 1.604771597520751325e-01 1.662665964126417983e-01
4.000000000000000000e+00 1.000000000000000000e+01 1.278095904761049340e-01 3.195239761902623488e-01 2.243761173547983989e-01 1.591640595047076889e-01
4.000000000000000000e+00 1.100000000000000000e+01 1.278095904761049340e-01 3.514763738092885892e-01 2.797402239264901724e-01 1.532598615352909199e-01
4.000000000000000000e+00 1.200000000000000000e+01 1.278095904761049340e-01 3.834287714283147741e-01 1.085382128814247060e-01 1.506685983737744983e-01
4.000000000000000000e+00 1.300000000000000000e+01 1.278095904761049340e-01 4.153811690473410145e-01 -7.995793317426415359e-02 1.492720761596407486e-01
4.000000000000000000e+00 1.400000000000000000e+01 1.278095904761049340e-01 4.473335666663672550e-01 -1.016320356681998764e-02 1.490255911764148122e-01
4.000000000000000000e+00 1.500000000000000000e+01 1.278095904761049340e-01 4.792859642853934954e-01 -1.106167216869405334e-02 1.490531894549556313e-01
4.000000000000000000e+00 1.600000000000000000e+01 1.278095904761049340e-01 5.112383619044197358e-01 -1.084821760942995400e-01 1.434172245775367782e-01
5.000000000000000000e+00 0.000000000000000000e+00 1.597619880951311744e-01 0.000000000000000000e+00 1.267534677564837065e+00 2.611377892376228749e-01
5.000000000000000000e+00 1.000000000000000000e+00 1.597619880951311744e-01 3.195239761902623349e-02 1.026931116984527659e+00 1.698593498780578692e-01
5.000000000000000000e+00 2.000000000000000000e+00 1.597619880951311744e-01 6.390479523805246698e-02 9.023338560167678546e-01 1.515841472854156657e-01
5.000000000000000000e+00 3.000000000000000000e+00 1.597619880951311744e-01 9.585719285707869353e-02 7.726831021638159713e-01 1.597111779686263000e-01
5.000000000000000000e+00 4.000000000000000000e+00 1.597619880951311744e-01 1.278095904761049340e-01 4.416777276456649304e-01 1.658993598254902557e-01
5.000000000000000000e+00 5.000000000000000000e+00 1.597619880951311744e-01 1.597619880951311744e-01 3.556555071059736561e-01 1.779747364005395127e-01
5.000000000000000000e+00 6.000000000000000000e+00 1.597619880951311744e-01 1.917143857141573871e-01 1.333006808398027876e-01 1.589003563726442414e-01
5.000000000000000000e+00 7.000000000000000000e+00 1.597619880951311744e-01 2.236667833331836275e-01 1.866995906201327216e-01 1.595255496241759496e-01
5.000000000000000000e+00 8.000000000000000000e+00 1.597619880951311744e-01 2.556191809522098679e-01 -3.559903773193644205e-02 1.663165031746327571e-01
5.000000000000000000e+00 9.000000000000000000e+00 1.597619880951311744e-01 2.875715785712361083e-01 -1.253272858946909984e-01 1.602542264615799961e-01
5.000000000000000000e+00 1.000000000000000000e+01 1.597619880951311744e-01 3.195239761902623488e-01 -1.591298545181918933e-01 1.530726683419246226e-01
5.000000000000000000e+00 1.100000000000000000e+01 1.597619880951311744e-01 3.514763738092885892e-01 1.160624489901917467e-01 1.585356339720919161e-01
5.000000000000000000e+00 1.200000000000000000e+01 1.597619880951311744e-01 3.834287714283147741e-01 1.582872754676061533e-01 1.581262987747375226e-01
5.000000000000000000e+00 1.300000000000000000e+01 1.597619880951311744e-01 4.153811690473410145e-01 -2.325180263491315180e-01 1.475433242240149767e-01
5.000000000000000000e+00 1.400000000000000000e+01 1.597619880951311744e-01 4.473335666663672550e-01 -6.322509183465374605e-02 1.470601535571182950e-01
5.000000000000000000e+00 1.500000000000000000e+01 1.597619880951311744e-01 4.792859642853934954e-01 -1.408247584874204039e-01 1.512330604586015204e-01
5.000000000000000000e+00 1.600000000000000000e+01 1.597619880951311744e-01 5.112383619044197358e-01 -3.144407079292062257e-02 1.536630095930975881e-01
6.000000000000000000e+00 0.000000000000000000e+00 1.917143857141573871e-01 0.000000000000000000e+00 6.661658084270011271e-01 2.709635978809293300e-01
6.000000000000000000e+00 1.000000000000000000e+00 1.917143857141573871e-01 3.195239761902623349e-02 8.854324999153794229e-01 1.574913523624793255e-01
6.000000000000000000e+00 2.000000000000000000e+00 1.917143857141573871e-01 6.390479523805246698e-02 7.645412701415521539e-01 1.594648805420889326e-01
6.000000000000000000e+00 3.000000000000000000e+00 1.917143857141573871e-01 9.585719285707869353e-02 5.899702411633841459e-01 1.699114411625477217e-01
6.000000000000000000e+00 4.000000000000000000e+00 1.917143857141573871e-01 1.278095904761049340e-01 3.409440226627791781e-01 1.646665584476038058e-01
6.000000000000000000e+00 5.000000000000000000e+00 1.917143857141573871e-01 1.597619880951311744e-01 2.005684868839046620e-01 1.693882799391814853e-01
6.000000000000000000e+00 6.000000000000000000e+00 1.917143857141573871e-01 1.917143857141573871e-01 9.809439350829012028e-02 1.606177898515821767e-01
6.000000000000000000e+00 7.000000000000000000e+00 1.917143857141573871e-01 2.236667833331836275e-01 1.131989006896414879e-01 1.604836517273240670e-01
6.000000000000000000e+00 8.000000000000000000e+00 1.917143857141573871e-01 2.556191809522098679e-01 -1.519986212873489506e-01 1.607199142356230126e-01
6.000000000000000000e+00 9.000000000000000000e+00 1.917143857141573871e-01 2.875715785712361083e-01 -1.069100608792604434e-01 1.588846429067226895e-01
6.000000000000000000e+00 1.000000000000000000e+01 1.917143857141573871e-01 3.195239761902623488e-01 -2.449834448846362200e-01 1.540465634250633986e-01
6.000000000000000000e+00 1.100000000000000000e+01 1.917143857141573871e-01 3.514763738092885892e-01 -1.922583871044325765e-01 1.506532411805310556e-01
6.000000000000000000e+00 1.200000000000000000e+01 1.917143857141573871e-01 3.834287714283147741e-01 -1.252712138623161275e-01 1.595402569501604972e-01
6.000000000000000000e+00 1.300000000000000000e+01 1.917143857141573871e-01 4.153811690473410145e-01 -3.875486682569621033e-01 1.578403058978943285e-01
6.000000000000000000e+00 1.400000000000000000e+01 1.917143857141573871e-01 4.473335666663672550e-01 -1.700228176233002930e-01 1.494578350177120374e-01
6.000000000000000000e+00 1.500000000000000000e+01 1.917143857141573871e-01 4.792859642853934954e-01 -1.332443146724299476e-01 1.528586950609947537e-01
6.000000000000000000e+00 1.600000000000000000e+01 1.917143857141573871e-01 5.112383619044197358e-01 -8.051933523211975141e-02 1.480210782855651830e-01
7.000000000000000000e+00 0.000000000000000000e+00 2.236667833331836275e-01 0.000000000000000000e+00 7.997471969703968675e-01 2.833957725796606986e-01
7.000000000000000000e+00 1.000000000000000000e+00 2.236667833331836275e-01 3.195239761902623349e-02 5.652639398651806424e-01 1.681406508910250619e-01
7.000000000000000000e+00 2.000000000000000000e+00 2.236667833331836275e-01 6.390479523805246698e-02 5.260150706910381446e-01 1.521532159393332861e-01
7.000000000000000000e+00 3.000000000000000000e+00 2.236667833331836275e-01 9.585719285707869353e-02 4.287629334850688867e-01 1.781616432964465147e-01
7.000000000000000000e+00 4.000000000000000000e+00 2.236667833331836275e-01 1.278095904761049340e-01 1.184208609928052575e-01 1.646761542581973159e-01
7.000000000000000000e+00 5.000000000000000000e+00 2.236667833331836275e-01 1.597619880951311744e-01 -2.358426319815486866e-03 1.774864094480543553e-01
7.000000000000000000e+00 6.000000000000000000e+00 2.236667833331836275e-01 1.917143857141573871e-01 -2.717107987278326031e-01 1.634087137117281041e-01
7.000000000000000000e+00 7.000000000000000000e+00 2.236667833331836275e-01 2.236667833331836275e-01 -1.263940185124710902e-01 1.622775939185876759e-01
7.000000000000000000e+00 8.000000000000000000e+00 2.236667833331836275e-01 2.556191809522098679e-01 -2.870396851815818495e-01 1.528900424034253525e-01
7.000000000000000000e+00 9.000000000000000000e+00 2.236667833331836275e-01 2.875715785712361083e-01 -3.239305236978322067e-01 1.642788985040485317e-01
7.000000000000000000e+00 1.000000000000000000e+01 2.236667833331836275e-01 3.195239761902623488e-01 -4.346026421062896827e-01 1.578534806395743839e-01
7.000000000000000000e+00 1.100000000000000000e+01 2.236667833331836275e-01 3.514763738092885892e-01 -6.244465581602538506e-01 1.458647666851987657e-01
7.000000000000000000e+00 1.200000000000000000e+01 2.236667833331836275e-01 3.834287714283147741e-01 -4.430251615753591499e-01 1.541717274387240932e-01
7.000000000000000000e+00 1.300000000000000000e+01 2.236667833331836275e-01 4.153811690473410145e-01 -3.858080467705557459e-01 1.460387223550662916e-01
7.000000000000000000e+00 1.400000000000000000e+01 2.236667833331836275e-01 4.473335666663672550e-01 -1.391963598475438324e-01 1.424706451094764625e-01
7.000000000000000000e+00 1.500000000000000000e+01 2.236667833331836275e-01 4.792859642853934954e-01 2.886118106710658382e-02 1.499091754431678136e-01
7.000000000000000000e+00 1.600000000000000000e+01 2.236667833331836275e-01 5.112383619044197358e-01 1.231374060267772380e-01 1.544695567891304355e-01
8.000000000000000000e+00 0.000000000000000000e+00 2.556191809522098679e-01 0.000000000000000000e+00 3.121949442135688590e-01 2.832770881900127935e-01
8.000000000000000000e+00 1.000000000000000000e+00 2.556191809522098679e-01 3.195239761902623349e-02 4.303913359539382477e-01 1.606460339669410209e-01
8.000000000000000000e+00 2.000000000000000000e+00 2.556191809522098679e-01 6.390479523805246698e-02 3.390350657666236223e-01 1.698382382871900798e-01
8.000000000000000000e+00 3.000000000000000000e+00 2.556191809522098679e-01 9.585719285707869353e-02 2.883875181744527394e-01 1.771407274471584192e-01
8.000000000000000000e+00 4.000000000000000000e+00 2.556191809522098679e-01 1.278095904761049340e-01 -6.316895575593786671e-02 1.723342097894104141e-01
8.000000000000000000e+00 5.000000000000000000e+00 2.556191809522098679e-01 1.597619880951311744e-01 2.040497178482159890e-01 1.657989155993744024e-01
8.000000000000000000e+00 6.000000000000000000e+00 2.556191809522098679e-01 1.917143857141573871e-01 -1.298194657272355723e-01 1.599546013785518583e-01
8.000000000000000000e+00 7.000000000000000000e+00 2.556191809522098679e-01 2.236667833331836275e-01 -9.208815522134235557e-03 1.641273627073321362e-01
8.000000000000000000e+00 8.000000000000000000e+00 2.556191809522098679e-01 2.556191809522098679e-01 -2.729462899822611699e-01 1.673692150309729898e-01
8.000000000000000000e+00 9.000000000000000000e+00 2.556191809522098679e-01 2.875715785712361083e-01 -3.943991007684578554e-01 1.717009751906381498e-01
8.000000000000000000e+00 1.000000000000000000e+01 2.556191809522098679e-01 3.195239761902623488e-01 -2.997298763521539788e-01 1.546074556169610703e-01
8.000000000000000000e+00 1.100000000000000000e+01 2.556191809522098679e-01 3.514763738092885892e-01 -5.344376671042859739e-01 1.492896795354966832e-01
8.000000000000000000e+00 1.200000000000000000e+01 2.556191809522098679e-01 3.834287714283147741e-01 -3.652571086957723812e-01 1.489745232225626881e-01
8.000000000000000000e+00 1.300000000000000000e+01 2.556191809522098679e-01 4.153811690473410145e-01 -4.114125321093030641e-01 1.498905009600181026e-01
8.000000000000000000e+00 1.400000000000000000e+01 2.556191809522098679e-01 4.473335666663672550e-01 -1.627232312726339669e-01 1.504269475245669507e-01
8.000000000000000000e+00 1.500000000000000000e+01 2.556191809522098679e-01 4.792859642853934954e-01 -1.082014661814699741e-01 1.480786701090288926e-01
8.000000000000000000e+00 1.600000000000000000e+01 2.556191809522098679e-01 5.112383619044197358e-01 -1.320652337133328136e-01 1.588481400203576865e-01
9.000000000000000000e+00 0.000000000000000000e+00 2.875715785712361083e-01 0.000000000000000000e+00 2.493628043764064550e-01 2.934516603643709254e-01
9.000000000000000000e+00 1.000000000000000000e+00 2.875715785712361083e-01 3.195239761902623349e-02 1.227441977569403708e-01 1.624306178237762410e-01
9.000000000000000000e+00 2.000000000000000000e+00 2.875715785712361083e-01 6.390479523805246698e-02 -6.474110988514261700e-02 1.643203840066989052e-01
9.000000000000000000e+00 3.000000000000000000e+00 2.875715785712361083e-01 9.585719285707869353e-02 8.922276166544869380e-02 1.584497080409957848e-01
9.000000000000000000e+00 4.000000000000000000e+00 2.875715785712361083e-01 1.278095904761049340e-01 -1.070221068087728600e-01 1.586656172596672132e-01
9.000000000000000000e+00 5.000000000000000000e+00 2.875715785712361083e-01 1.597619880951311744e-01 1.810843431679004800e-01 1.648400477135058828e-01
9.000000000000000000e+00 6.000000000000000000e+00 2.875715785712361083e-01 1.917143857141573871e-01 -1.553114622309028914e-01 1.639697049607971857e-01
9.000000000000000000e+00 7.000000000000000000e+00 2.875715785712361083e-01 2.236667833331836275e-01 1.925939243214741178e-02 1.633033963462081073e-01
9.000000000000000000e+00 8.000000000000000000e+00 2.875715785712361083e-01 2.556191809522098679e-01 -7.024391438691814094e-02 1.573607654176290005e-01
9.000000000000000000e+00 9.000000000000000000e+00 2.875715785712361083e-01 2.875715785712361083e-01 -2.420635176890089391e-01 1.590934082720756038e-01
9.000000000000000000e+00 1.000000000000000000e+01 2.875715785712361083e-01 3.195239761902623488e-01 -1.424530255072875562e-01 1.506300353814071513e-01
9.000000000000000000e+00 1.100000000000000000e+01 2.875715785712361083e-01 3.514763738092885892e-01 -5.131006167242188054e-01 1.567857348363092818e-01
9.000000000000000000e+00 1.200000000000000000e+01 2.875715785712361083e-01 3.834287714283147741e-01 -2.825478083114680850e-01 1.470629121562014585e-01
9.000000000000000000e+00 1.300000000000000000e+01 2.875715785712361083e-01 4.153811690473410145e-01 -2.201087858021506527e-01 1.559790888331320513e-01
9.000000000000000000e+00 1.400000000000000000e+01 2.875715785712361083e-01 4.473335666663672550e-01 -7.889108059365497472e-02 1.550018072873163011e-01
9.000000000000000000e+00 1.500000000000000000e+01 2.875715785712361083e-01 4.792859642853934954e-01 -7.147932914486880562e-02 1.490512602514184048e-01
9.000000000000000000e+00 1.600000000000000000e+01 2.875715785712361083e-01 5.112383619044197358e-01 -3.997910356676234039e-02 1.569978973244607889e-01
1.000000000000000000e+01 0.000000000000000000e+00 3.195239761902623488e-01 0.000000000000000000e+00 -1.709774715182931504e-01 2.850226647946693670e-01
1.000000000000000000e+01 1.000000000000000000e+00 3.195239761902623488e-01 3.195239761902623349e-02 -2.393682977375370113e-01 1.554944624787243657e-01
1.000000000000000000e+01 2.000000000000000000e+00 3.195239761902623488e-01 6.390479523805246698e-02 -1.050007054690669794e-01 1.654876969003254428e-01
1.000000000000000000e+01 3.000000000000000000e+00 3.195239761902623488e-01 9.585719285707869353e-02 -2.588509897365151580e-02 1.616561142498303405e-01
1.000000000000000000e+01 4.000000000000000000e+00 3.195239761902623488e-01 1.278095904761049340e-01 7.187452273041104039e-03 1.557826328157118911e-01
1.000000000000000000e+01 5.000000000000000000e+00 3.195239761902623488e-01 1.597619880951311744e-01 2.246570028056061319e-01 1.500840552652439874e-01
1.000000000000000000e+01 6.000000000000000000e+00 3.195239761902623488e-01 1.917143857141573871e-01 3.324087531461734218e-02 1.493212817419007354e-01
1.000000000000000000e+01 7.000000000000000000e+00 3.195239761902623488e-01 2.236667833331836275e-01 -2.453770151150174578e-02 1.667874311116571695e-01
1.000000000000000000e+01 8.000000000000000000e+00 3.195239761902623488e-01 2.556191809522098679e-01 -1.362203957499176221e-01 1.606992169231898082e-01
1.000000000000000000e+01 9.000000000000000000e+00 3.195239761902623488e-01 2.875715785712361083e-01 -2.421756732578691784e-01 1.611576044783812056e-01
1.000000000000000000e+01 1.000000000000000000e+01 3.195239761902623488e-01 3.195239761902623488e-01 -1.525039016921843349e-01 1.478253286111474718e-01
1.000000000000000000e+01 1.100000000000000000e+01 3.195239761902623488e-01 3.514763738092885892e-01 -2.434672485341060344e-01 1.576359654063239357e-01
1.000000000000000000e+01 1.200000000000000000e+01 3.195239761902623488e-01 3.834287714283147741e-01 -1.446428804494136744e-01 1.491317043474918169e-01
1.000000000000000000e+01 1.300000000000000000e+01 3.195239761902623488e-01 4.153811690473410145e-01 -3.375749859298121103e-01 1.579052511945815696e-01
1.000000000000000000e+01 1.400000000000000000e+01 3.195239761902623488e-01 4.473335666663672550e-01 -2.305527027904697712e-01 1.523013252021097885e-01
1.000000000000000000e+01 1.500000000000000000e+01 3.195239761902623488e-01 4.792859642853934954e-01 -3.001789699354668328e-01 1.512985796343634948e-01
1.000000000000000000e+01 1.600000000000000000e+01 3.195239761902623488e-01 5.112383619044197358e-01 -1.157256324618138321e-01 1.539626622690870306e-01
1.100000000000000000e+01 0.000000000000000000e+00 3.514763738092885892e-01 0.000000000000000000e+00 -2.418391245884496388e-01 2.772254247964551221e-01
1.100000000000000000e+01 1.000000000000000000e+00 3.514763738092885892e-01 3.195239761902623349e-02 -4.285385487895784218e-01 1.576274310203929219e-01
1.100000000000000000e+01 2.000000000000000000e+00 3.514763738092885892e-01 6.390479523805246698e-02 -2.438603791019149369e-01 1.545498552234159384e-01
1.100000000000000000e+01 3.000000000000000000e+00 3.514763738092885892e-01 9.585719285707869353e-02 -3.210668093512917820e-01 1.592547009610063569e-01
1.100000000000000000e+01 4.000000000000000000e+00 3.514763738092885892e-01 1.278095904761049340e-01 -6.620107545123622705e-02 1.626849529614563250e-01
1.100000000000000000e+01 5.000000000000000000e+00 3.514763738092885892e-01 1.597619880951311744e-01 -7.816117928856901320e-02 1.572811292283541051e-01
1.100000000000000000e+01 6.000000000000000000e+00 3.514763738092885892e-01 1.917143857141573871e-01 -2.081488378568968900e-01 1.623500916833103547e-01
1.100000000000000000e+01 7.000000000000000000e+00 3.514763738092885892e-01 2.236667833331836275e-01 -2.234216170662504108e-01 1.600046370177738431e-01
1.100000000000000000e+01 8.000000000000000000e+00 3.514763738092885892e-01 2.556191809522098679e-01 -2.336971035437318267e-01 1.539999043145061919e-01
1.100000000000000000e+01 9.000000000000000000e+00 3.514763738092885892e-01 2.875715785712361083e-01 -3.100052035727448030e-01 1.574575110236088316e-01
1.100000000000000000e+01 1.000000000000000000e+01 3.514763738092885892e-01 3.195239761902623488e-01 -1.495841640957840113e-01 1.467778963678221527e-01
1.100000000000000000e+01 1.100000000000000000e+01 3.514763738092885892e-01 3.514763738092885892e-01 -1.398702483325525159e-01 1.505804120089120623e-01
1.100000000000000000e+01 1.200000000000000000e+01 3.514763738092885892e-01 3.834287714283147741e-01 -2.086541559813259172e-01 1.522092288474368171e-01
1.100000000000000000e+01 1.300000000000000000e+01 3.514763738092885892e-01 4.153811690473410145e-01 -1.934936398749397823e-01 1.526503564351637809e-01
1.100000000000000000e+01 1.400000000000000000e+01 3.514763738092885892e-01 4.473335666663672550e-01 -2.025899771167654073e-01 1.546808960777922570e-01
1.100000000000000000e+01 1.500000000000000000e+01 3.514763738092885892e-01 4.792859642853934954e-01 -1.117388918059203200e-02 1.578972057760205383e-01
1.100000000000000000e+01 1.600000000000000000e+01 3.514763738092885892e-01 5.112383619044197358e-01 1.007894777697645877e-01 1.594027530161718498e-01
1.200000000000000000e+01 0.000000000000000000e+00 3.834287714283147741e-01 0.000000000000000000e+00 -7.213618972237035853e-01 2.759532030652734336e-01
1.200000000000000000e+01 1.000000000000000000e+00 3.834287714283147741e-01 3.195239761902623349e-02 -9.872891732362368833e-01 1.566552712389108759e-01
1.200000000000000000e+01 2.000000000000000000e+00 3.834287714283147741e-01 6.390479523805246698e-02 -6.917145563734032887e-01 1.546693267379519454e-01
1.200000000000000000e+01 3.000000000000000000e+00 3.834287714283147741e-01 9.585719285707869353e-02 -5.379189508156446697e-01 1.549144561153517063e-01
1.200000000000000000e+01 4.000000000000000000e+00 3.834287714283147741e-01 1.278095904761049340e-01 -2.681173159112861248e-01 1.560903170386116479e-01
1.200000000000000000e+01 5.000000000000000000e+00 3.834287714283147741e-01 1.597619880951311744e-01 -1.726056751492584251e-01 1.587932424324442482e-01
1.200000000000000000e+01 6.000000000000000000e+00 3.834287714283147741e-01 1.917143857141573871e-01 -2.342023807908808763e-01 1.676944414603807332e-01
1.200000000000000000e+01 7.000000000000000000e+00 3.834287714283147741e-01 2.236667833331836275e-01 -3.279169552836752599e-01 1.634171716777754468e-01
1.200000000000000000e+01 8.000000000000000000e+00 3.834287714283147741e-01 2.556191809522098679e-01 -3.269065328979786078e-01 1.538791322075432622e-01
1.200000000000000000e+01 9.000000000000000000e+00 3.834287714283147741e-01 2.875715785712361083e-01 -4.454956958505417175e-01 1.624475767549338201e-01
1.200000000000000000e+01 1.000000000000000000e+01 3.834287714283147741e-01 3.195239761902623488e-01 -4.107949807519023500e-01 1.634661052518067148e-01
1.200000000000000000e+01 1.100000000000000000e+01 3.834287714283147741e-01 3.514763738092885892e-01 -3.617196798308311423e-01 1.597020644395762967e-01
1.200000000000000000e+01 1.200000000000000000e+01 3.834287714283147741e-01 3.834287714283147741e-01 -2.646359490683646287e-01 1.593115832286302602e-01
1.200000000000000000e+01 1.300000000000000000e+01 3.834287714283147741e-01 4.153811690473410145e-01 -1.802422800669143121e-01 1.541186162320860864e-01
1.200000000000000000e+01 1.400000000000000000e+01 3.834287714283147741e-01 4.473335666663672550e-01 -1.349850656745963107e-01 1.543350938037550690e-01
1.200000000000000000e+01 1.500000000000000000e+01 3.834287714283147741e-01 4.792859642853934954e-01 -9.770130223290857119e-02 1.514777081686750071e-01
1.200000000000000000e+01 1.600000000000000000e+01 3.834287714283147741e-01 5.112383619044197358e-01 -8.894188728824571621e-02 1.578961628679796947e-01
1.300000000000000000e+01 0.000000000000000000e+00 4.153811690473410145e-01 0.000000000000000000e+00 -3.354977451825456036e-01 2.737722481367430016e-01
1.300000000000000000e+01 1.000000000000000000e+00 4.153811690473410145e-01 3.195239761902623349e-02 -1.706853824084104021e+00 1.575548314719093512e-01
1.300000000000000000e+01 2.000000000000000000e+00 4.153811690473410145e-01 6.390479523805246698e-02 -1.316329258879053610e+00 1.549845762665693905e-01
1.300000000000000000e+01 3.000000000000000000e+00 4.153811690473410145e-01 9.585719285707869353e-02 -1.190608778051226002e+00 1.527682398505347539e-01
1.300000000000000000e+01 4.000000000000000000e+00 4.153811690473410145e-01 1.278095904761049340e-01 -7.505598308493017790e-01 1.532639306604683116e-01
1.300000000000000000e+01 5.000000000000000000e+00 4.153811690473410145e-01 1.597619880951311744e-01 -5.683524210907499041e-01 1.521649977792657593e-01
1.300000000000000000e+01 6.000000000000000000e+00 4.153811690473410145e-01 1.917143857141573871e-01 -4.885629163091700922e-01 1.620595199422426025e-01
1.300000000000000000e+01 7.000000000000000000e+00 4.153811690473410145e-01 2.236667833331836275e-01 -5.071485483954383255e-01 1.528183205116101784e-01
1.300000000000000000e+01 8.000000000000000000e+00 4.153811690473410145e-01 2.556191809522098679e-01 -4.241024919988834463e-01 1.674607762865245320e-01
1.300000000000000000e+01 9.000000000000000000e+00 4.153811690473410145e-01 2.875715785712361083e-01 -4.871030458259359430e-01 1.659408915676976737e-01
1.300000000000000000e+01 1.000000000000000000e+01 4.153811690473410145e-01 3.195239761902623488e-01 -3.905809602898104305e-01 1.607715553144381526e-01
1.300000000000000000e+01 1.100000000000000000e+01 4.153811690473410145e-01 3.514763738092885892e-01 -2.587402543037703451e-01 1.521460045001694072e-01
1.300000000000000000e+01 1.200000000000000000e+01 4.153811690473410145e-01 3.834287714283147741e-01 -2.262292367785173619e-01 1.611464432853934037e-01
1.300000000000000000e+01 1.300000000000000000e+01 4.153811690473410145e-01 4.153811690473410145e-01 -1.907421660599036006e-01 1.571301481953471246e-01
1.300000000000000000e+01 1.400000000000000000e+01 4.153811690473410145e-01 4.473335666663672550e-01 -1.974239745212311159e-01 1.525791464915849938e-01
1.300000000000000000e+01 1.500000000000000000e+01 4.153811690473410145e-01 4.792859642853934954e-01 -1.352096277462121743e-01 1.581911448034751810e-01
1.300000000000000000e+01 1.600000000000000000e+01 4.153811690473410145e-01 5.112383619044197358e-01 -1.429022966412849538e-01 1.684206272350541600e-01
1.400000000000000000e+01 0.000000000000000000e+00 4.473335666663672550e-01 0.000000000000000000e+00 -5.291212941199959374e+01 2.907374171047833467e-01
1.400000000000000000e+01 1.000000000000000000e+00 4.473335666663672550e-01 3.195239761902623349e-02 -2.858269732886037673e+01 1.738869040367544139e-01
1.400000000000000000e+01 2.000000000000000000e+00 4.473335666663672550e-01 6.390479523805246698e-02 -1.891610360646285116e+01 1.565187074401825085e-01
1.400000000000000000e+01 3.000000000000000000e+00 4.473335666663672550e-01 9.585719285707869353e-02 -1.530485854750312624e+00 1.531115816168862054e-01
1.400000000000000000e+01 4.000000000000000000e+00 4.473335666663672550e-01 1.278095904761049340e-01 -8.986839158643101788e-01 1.551098438190666728e-01
1.400000000000000000e+01 5.000000000000000000e+00 4.473335666663672550e-01 1.597619880951311744e-01 -5.798069357076454100e-01 1.626115049182092764e-01
1.400000000000000000e+01 6.000000000000000000e+00 4.473335666663672550e-01 1.917143857141573871e-01 -5.314615453395219458e-01 1.543349583906508116e-01
1.400000000000000000e+01 7.000000000000000000e+00 4.473335666663672550e-01 2.236667833331836275e-01 -5.471837234162603147e-01 1.575666150956125666e-01
1.400000000000000000e+01 8.000000000000000000e+00 4.473335666663672550e-01 2.556191809522098679e-01 -4.857554843932684885e-01 1.598599753060754858e-01
1.400000000000000000e+01 9.000000000000000000e+00 4.473335666663672550e-01 2.875715785712361083e-01 -4.913705305710229232e-01 1.768078729482306655e-01
1.400000000000000000e+01 1.000000000000000000e+01 4.473335666663672550e-01 3.195239761902623488e-01 -3.809230316605562439e-01 1.630035941682181355e-01
1.400000000000000000e+01 1.100000000000000000e+01 4.473335666663672550e-01 3.514763738092885892e-01 -1.968626550908627870e-01 1.607578908204096713e-01
1.400000000000000000e+01 1.200000000000000000e+01 4.473335666663672550e-01 3.834287714283147741e-01 -2.788979648116724497e-01 1.645750408824863675e-01
1.400000000000000000e+01 1.300000000000000000e+01 4.473335666663672550e-01 4.153811690473410145e-01 -3.936127630632450108e-02 1.574865961501251133e-01
1.400000000000000000e+01 1.400000000000000000e+01 4.473335666663672550e-01 4.473335666663672550e-01 -2.420633992280312452e-01 1.474657214151312012e-01
1.400000000000000000e+01 1.500000000000000000e+01 4.473335666663672550e-01 4.792859642853934954e-01 -2.299911514824520831e-01 1.587186381025786353e-01
1.400000000000000000e+01 1.600000000000000000e+01 4.473335666663672550e-01 5.112383619044197358e-01 -1.754693449003801864e-01 1.594022923097601907e-01
1.500000000000000000e+01 0.000000000000000000e+00 4.792859642853934954e-01 0.000000000000000000e+00 -6.541296063213154355e+01 3.072533600323748004e-01
1.500000000000000000e+01 1.000000000000000000e+00 4.792859642853934954e-01 3.195239761902623349e-02 -3.207709268021785221e+01 1.739792210179946785e-01
1.500000000000000000e+01 2.000000000000000000e+00 4.792859642853934954e-01 6.390479523805246698e-02 -2.870836150018641675e+01 1.571226251506223637e-01
1.500000000000000000e+01 3.000000000000000000e+00 4.792859642853934954e-01 9.585719285707869353e-02 -2.091314165148125959e+00 1.580630677699354780e-01
1.500000000000000000e+01 4.000000000000000000e+00 4.792859642853934954e-01 1.278095904761049340e-01 -1.202063542697566989e+00 1.622577117973242611e-01
1.500000000000000000e+01 5.000000000000000000e+00 4.792859642853934954e-01 1.597619880951311744e-01 -7.975012244019942242e-01 1.535431922571084684e-01
1.500000000000000000e+01 6.000000000000000000e+00 4.792859642853934954e-01 1.917143857141573871e-01 -4.473486056307492964e-01 1.559334337335682441e-01
1.500000000000000000e+01 7.000000000000000000e+00 4.792859642853934954e-01 2.236667833331836275e-01 -4.736831131582681098e-01 1.534142106907581682e-01
1.500000000000000000e+01 8.000000000000000000e+00 4.792859642853934954e-01 2.556191809522098679e-01 -4.039445877873569790e-01 1.574295003320720643e-01
1.500000000000000000e+01 9.000000000000000000e+00 4.792859642853934954e-01 2.875715785712361083e-01 -5.750342462855956294e-01 1.698911748227071028e-01
1.500000000000000000e+01 1.000000000000000000e+01 4.792859642853934954e-01 3.195239761902623488e-01 -5.478576087342326151e-01 1.564387433742520650e-01
1.500000000000000000e+01 1.100000000000000000e+01 4.792859642853934954e-01 3.514763738092885892e-01 -2.466117751119326629e-01 1.588412794872111067e-01
1.500000000000000000e+01 1.200000000000000000e+01 4.792859642853934954e-01 3.834287714283147741e-01 -2.431303314578373009e-01 1.566970523481779898e-01
1.500000000000000000e+01 1.300000000000000000e+01 4.792859642853934954e-01 4.153811690473410145e-01 9.657871762756734674e-03 1.574736713327076765e-01
1.500000000000000000e+01 1.400000000000000000e+01 4.792859642853934954e-01 4.473335666663672550e-01 -1.433513350649032458e-01 1.580027189468640181e-01
1.500000000000000000e+01 1.500000000000000000e+01 4.792859642853934954e-01 4.792859642853934954e-01 -1.914721172416334050e-01 1.658795296429580457e-01
1.500000000000000000e+01 1.600000000000000000e+01 4.792859642853934954e-01 5.112383619044197358e-01 -2.087103409720448000e-01 1.623022073122879216e-01

